On the computation of finite bottom-quark mass effects in Higgs boson production

We present analytic results for the partonic cross-sections contributing to the top-bottom interference in Higgs production via gluon fusion at hadron colliders at NLO accuracy in QCD. We develop a method of expansion in small bottom-mass for master integrals and combine it with the usual infinite top-mass effective theory. Our method of expansion admits a simple algorithmic description and can be easily generalized to any small parameter. These results for the integrated cross-sections will be needed in the computation of the renormalization counter-terms entering the computation of finite bottom-quark mass effects at NNLO.

==> anc/ancillary.m <==
(* 
This file defines the following variables:

  DifferentialEquationsVirtual    : the DE for the virtual contributions (w.r.t. x)
  DifferentialEquationsReal       : the DE for the real contributions (w.r.t. r)
  TransformationMatrices          : the transformation matrices T^V_tot and T^R_tot
  BoundaryConditionsVirtual       : the boundary conditions for the virtual contributions
  BoundaryConditionsReal          : the boundary conditions for the real contributions
  MeijerGExpansion                : the epsilon expansion of the Meijer G functions appearing in this computation
  VirtualMasters                  : the masters appearing in the virtual contributions in terms of the boundary conditions
  RealMasters                     : the masters appearing in the real contributions in terms of the boundary conditions

*)


DifferentialEquationsVirtual = {Derivative[1][Subscript[M, 1]^V] -> 
      (2*(-1 + e)*(1 + x)*Subscript[M, 1]^V)/((-1 + x)*x), 
     Derivative[1][Subscript[M, 2]^V] -> ((-1 + e)*(1 + x)*Subscript[M, 2]^V)/
       ((-1 + x)*x), Derivative[1][Subscript[M, 3]^V] -> 
      (-2*(-1 + e)*(-1 + x)*Subscript[M, 1]^V)/(x*(1 + x)) + 
       ((1 + 4*x + x^2 - e*(1 + 6*x + x^2))*Subscript[M, 3]^V)/(x - x^3), 
     Derivative[1][Subscript[M, 4]^V] -> 
      (-2*(-1 + e)*(-1 + x)*Subscript[M, 2]^V)/(x*(1 + x)) + 
       ((-2 + 4*e)*Subscript[M, 4]^V)/(-1 + x^2), 
     Derivative[1][Subscript[M, 5]^V] -> (2*e*(1 + x)*Subscript[M, 5]^V)/
        ((-1 + x)*x) - (2*e*(1 + x)*Subscript[M, 6]^V)/((-1 + x)*x), 
     Derivative[1][Subscript[M, 6]^V] -> 
      ((-1 + e)^2*e*(-1 + x)^5*Subscript[M, 1]^V)/(x^3*(1 + x)) - 
       ((e + x - 4*e*x + e*x^2)*Subscript[M, 5]^V)/(x - x^3) + 
       ((e - 2*x - 10*e*x + e*x^2)*Subscript[M, 6]^V)/(x - x^3), 
     Derivative[1][Subscript[M, 7]^V] -> 
      ((-1 + e)^2*(-1 + 6*e)*(-1 + x)^3*Subscript[M, 1]^V)/
        ((-1 + 2*e)*(-1 + 4*e)*x^2*(1 + x)) - 
       ((2 - 11*e + 14*e^2)*(-1 + x)*Subscript[M, 3]^V)/
        ((-1 + 4*e)*x*(1 + x)) + ((1 + x^2 + e*(-8 + 4*x - 8*x^2) + 
          12*e^2*(1 + x^2))*Subscript[M, 7]^V)/((-1 + 4*e)*(-1 + x)*x*
         (1 + x)) - (2*x*Subscript[M, 8]^V)/((-1 + 4*e)*(-1 + x)^3*(1 + x)) - 
       (2*(2 - 15*e + 18*e^2)*(-1 + x)*Subscript[M, 12]^V)/
        ((-1 + 4*e)*x*(1 + x)), Derivative[1][Subscript[M, 8]^V] -> 
      ((-1 + e)^2*e*(-1 + x)^5*(-1 + 3*x - x^2 + 2*e*(3 - 5*x + 3*x^2))*
         Subscript[M, 1]^V)/((-1 + 4*e)*x^4*(1 + x)) - 
       (e*(-1 + 2*e)*(-1 + x)^3*(3*(-1 + x)^2 + e*(-15 + 32*x - 15*x^2) + 
          4*e^2*(4 - 7*x + 4*x^2))*Subscript[M, 3]^V)/(2*(-1 + 4*e)*x^3*
         (1 + x)) + (e*(-1 + 2*e)*(-1 + x)*(2*x^2 - e*(-1 + x)^2*
           (2 - x + 2*x^2) + 4*e^2*(1 - 2*x - 2*x^3 + x^4))*
         Subscript[M, 7]^V)/((-1 + 4*e)*x^3*(1 + x)) + 
       ((-(1 + x)^2 + 4*e^2*(1 + 3*x + x^2) + e*(4 + 6*x + 4*x^2))*
         Subscript[M, 8]^V)/((-1 + 4*e)*(-1 + x)*x*(1 + x)) - 
       (2*e*(2 - 7*e + 6*e^2)*(-1 + x)^3*(x + 2*e*(1 - x + x^2))*
         Subscript[M, 12]^V)/((-1 + 4*e)*x^3*(1 + x)), 
     Derivative[1][Subscript[M, 9]^V] -> 
      -(((-1 + e)^2*(-1 + x)^5*Subscript[M, 1]^V)/((-1 + 2*e)*x^3*(1 + x))) + 
       ((-1 + e)*(-1 + x)^3*Subscript[M, 2]^V)/(x^2*(1 + x)) + 
       ((-1 + e)*(-1 + x)^3*Subscript[M, 3]^V)/(x^2*(1 + x)) - 
       ((-1 + 2*e)*(-1 + x)*Subscript[M, 4]^V)/(x*(1 + x)) - 
       ((1 + x)*Subscript[M, 5]^V)/((-1 + 2*e)*(-1 + x)*x) + 
       (e*(1 + x)*Subscript[M, 9]^V)/((-1 + x)*x), 
     Derivative[1][Subscript[M, 10]^V] -> 
      ((-1 + e)*(-1 + x)^3*Subscript[M, 1]^V)/(x^2*(1 + x)) - 
       ((-1 + 2*e)*(-1 + x)*Subscript[M, 3]^V)/(x*(1 + x)) + 
       ((-1 + 2*e)*(1 + x)*Subscript[M, 10]^V)/((-1 + x)*x), 
     Derivative[1][Subscript[M, 11]^V] -> 
      -((-1 + e)^2*(-1 + 4*e)*(-1 + x)^3*(1 + x)*Subscript[M, 1]^V)/
        (2*(1 - 5*e + 6*e^2)*x^3) + ((1 + x + x^2 + x^3 - 4*e*(1 + x^3))*
         Subscript[M, 5]^V)/(2*(1 - 5*e + 6*e^2)*(-1 + x)^3*x) + 
       (e*(1 + x)^3*Subscript[M, 6]^V)/((1 - 5*e + 6*e^2)*(-1 + x)^3*x) + 
       ((-1 + 2*e)*(1 + x)*Subscript[M, 11]^V)/((-1 + x)*x), 
     Derivative[1][Subscript[M, 12]^V] -> 
      (e*(-1 - e + 2*e^2)*(-1 + x)*Subscript[M, 1]^V)/((-1 + 2*e)*(-1 + 4*e)*
         x*(1 + x)) + ((1 - 5*e + 6*e^2)*Subscript[M, 3]^V)/
        ((-1 + 4*e)*(-1 + x^2)) - ((1 + x^2 + e*(-7 + 6*x - 7*x^2) + 
          8*e^2*(1 - x + x^2))*Subscript[M, 7]^V)/((-1 + 4*e)*(-1 + x)^3*
         (1 + x)) + (2*x^2*Subscript[M, 8]^V)/((-1 + 4*e)*(-1 + x)^5*
         (1 + x)) + ((4 - 30*e + 36*e^2)*Subscript[M, 12]^V)/
        ((-1 + 4*e)*(-1 + x^2)), Derivative[1][Subscript[M, 13]^V] -> 
      (-4*(-1 + e)*(-1 + x)*Subscript[M, 3]^V)/(x*(1 + x)) + 
       ((-4 + 8*e)*Subscript[M, 13]^V)/(-1 + x^2), 
     Derivative[1][Subscript[M, 14]^V] -> 
      -((-1 + e)^2*(-1 + x)^5*(-2*(-1 + x)^2*x + e*(1 + 12*x - 50*x^2 + 
             12*x^3 + x^4) + 4*e^3*(5 + 3*x - 52*x^2 + 3*x^3 + 5*x^4) - 
           e^2*(9 + 22*x - 182*x^2 + 22*x^3 + 9*x^4))*Subscript[M, 1]^V)/
        (2*e*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)*x^4*(1 + x)^3) + 
       ((-1 + 2*e)*(-1 + x)^3*(2*(-1 + x)^2 - 10*e*(-1 + x)^2 + 
          e^2*(5 - 22*x + 5*x^2))*Subscript[M, 3]^V)/(e*(-1 + 4*e)*x^2*
         (1 + x)^3) - ((-1 + x)*(4*x + 5*e^2*(1 + x)^2 - e*(1 + 18*x + x^2))*
         Subscript[M, 5]^V)/(2*e*(-1 + 2*e)*(-1 + 3*e)*x^2*(1 + x)) + 
       (2*e*(-1 + x)*(1 + x)*Subscript[M, 6]^V)/((1 - 5*e + 6*e^2)*x^2) + 
       (3*(1 - 2*e)^2*(-1 + x)*(1 - 4*x + x^2)*Subscript[M, 7]^V)/
        ((-1 + 4*e)*x^2*(1 + x)) - (2*(-1 + e)*Subscript[M, 8]^V)/
        (e*(-1 + 4*e)*(-1 + x^2)) - ((-1 + e)*(-1 + x)^3*Subscript[M, 10]^V)/
        (x^2*(1 + x)) + ((-1 + e)*(-1 + x)^3*Subscript[M, 11]^V)/
        (x^2*(1 + x)) - (6*(2 - 7*e + 6*e^2)*(-1 + x)^3*Subscript[M, 12]^V)/
        ((-1 + 4*e)*x^2*(1 + x)) - ((1 - 2*e)^2*(-1 + x)^3*
         Subscript[M, 13]^V)/(e*x*(1 + x)^3) - 
       ((e + 2*x + 6*e*x + e*x^2)*Subscript[M, 14]^V)/(x - x^3), 
     Derivative[1][Subscript[M, 15]^V] -> 
      ((-1 + e)^2*(-1 + x)^3*(1 + x)*(1 - 4*x + x^2 + e*(-9 + 28*x - 9*x^2) + 
          4*e^2*(5 - 13*x + 5*x^2))*Subscript[M, 1]^V)/
        (4*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)*x^4) + 
       (e*(-1 + 2*e)*(-1 + x)*(1 + x)*Subscript[M, 3]^V)/(2*(-1 + 4*e)*x^2) + 
       ((1 + x)*(-(-1 + x)^2 + e*(5 - 14*x + 5*x^2))*Subscript[M, 5]^V)/
        (4*(-1 + 2*e)*(-1 + 3*e)*(-1 + x)*x^2) - 
       (e*(1 + x)^3*Subscript[M, 6]^V)/((-1 + 2*e)*(-1 + 3*e)*(-1 + x)*x^2) - 
       ((1 - 2*e)^2*(1 + x)*(1 - 4*x + x^2)*Subscript[M, 7]^V)/
        (2*(-1 + 4*e)*(-1 + x)*x^2) - ((1 + x)*Subscript[M, 8]^V)/
        ((-1 + 4*e)*(-1 + x)^3) + ((-1 + e)*(-1 + x)^3*Subscript[M, 10]^V)/
        (2*x^2*(1 + x)) - ((-1 + e)*(-1 + x)*(1 + x)*Subscript[M, 11]^V)/
        (2*x^2) + ((2 - 7*e + 6*e^2)*(-1 + x)*(1 + x)*Subscript[M, 12]^V)/
        ((-1 + 4*e)*x^2) + (e*(1 + x)*Subscript[M, 14]^V)/(2*(-1 + x)*x) + 
       (2*e*(1 + x)*Subscript[M, 15]^V)/((-1 + x)*x) - 
       ((-1 + 2*e)*(-1 + x)*Subscript[M, 16]^V)/(2*x*(1 + x)), 
     Derivative[1][Subscript[M, 16]^V] -> 
      ((-1 + e)*(-1 + x)^3*Subscript[M, 3]^V)/(x^2*(1 + x)) - 
       (2*(-1 + e)*(-1 + x)*Subscript[M, 10]^V)/(x*(1 + x)) - 
       ((-1 + 2*e)*(-1 + x)*Subscript[M, 13]^V)/(x*(1 + x)) - 
       ((e - 2*x + 6*e*x + e*x^2)*Subscript[M, 16]^V)/(x - x^3), 
     Derivative[1][Subscript[M, 17]^V] -> 
      (2*(-1 + e)^2*(-1 + x)^3*(2*x + e*(1 - 10*x + x^2))*Subscript[M, 1]^V)/
        (e*(-1 + 4*e)*x^3*(1 + x)) - (2*(-1 + 2*e)*(-1 + x)*
         ((-1 + x)^2 + e*(-5 + 12*x - 5*x^2) + e^2*(5 - 18*x + 5*x^2))*
         Subscript[M, 3]^V)/(e*(-1 + 4*e)*x^2*(1 + x)) + 
       ((1 + x)*Subscript[M, 5]^V)/(e*(-1 + x)*x) + 
       (2*(1 + x)*Subscript[M, 6]^V)/(e*(-1 + x)*x) + 
       (2*(-4*x^2 + e*(1 - 4*x + 38*x^2 - 4*x^3 + x^4) - 
          4*e^2*(1 - 3*x + 24*x^2 - 3*x^3 + x^4) + 
          4*e^3*(1 - 2*x + 18*x^2 - 2*x^3 + x^4))*Subscript[M, 7]^V)/
        (e*(-1 + 4*e)*(-1 + x)*x^2*(1 + x)) - 
       (4*(-1 - x^2 + e*(3 + 2*x + 3*x^2))*Subscript[M, 8]^V)/
        (e*(-1 + 4*e)*(-1 + x)^3*(1 + x)) - 
       (2*(-1 + e)*(-1 + x)^3*Subscript[M, 10]^V)/(x^2*(1 + x)) - 
       (4*(2 - 7*e + 6*e^2)*(-1 + x)*(2*x + e*(1 - 10*x + x^2))*
         Subscript[M, 12]^V)/(e*(-1 + 4*e)*x^2*(1 + x)) - 
       (2*e*(1 + x)*Subscript[M, 14]^V)/((-1 + x)*x) + 
       (2*(-1 + 2*e)*(-1 + x)*Subscript[M, 16]^V)/(x*(1 + x))}
 
DifferentialEquationsReal = {Derivative[1][Subscript[M, 1]^R] -> 
      ((1 - e)*Subscript[M, 1]^R)/r, Derivative[1][Subscript[M, 2]^R] -> 
      (2*(-1 + e)*Subscript[M, 1]^R)/(r*(1 + 4*r - z)) + 
       ((-1 + 2*r + z - e*(-1 + 4*r + z))*Subscript[M, 2]^R)/
        (r*(1 + 4*r - z)) + ((-2 + 3*e)*Subscript[M, 13]^R)/
        (r*(1 + 4*r - z)), Derivative[1][Subscript[M, 3]^R] -> 
      ((1 - e)*Subscript[M, 1]^R)/(r^2*(1 + 4*r - z)) + 
       ((1 - 2*r - z + e*(-1 + 4*r + z))*Subscript[M, 2]^R)/
        (2*r^2*(1 + 4*r - z)) - (e*Subscript[M, 3]^R)/r + 
       ((2 - 3*e)*Subscript[M, 13]^R)/(2*r^2*(1 + 4*r - z)), 
     Derivative[1][Subscript[M, 4]^R] -> (2*(-1 + e)*Subscript[M, 1]^R)/
        (r*(4*r - z)) + ((2 - 4*e)*Subscript[M, 4]^R)/(4*r - z), 
     Derivative[1][Subscript[M, 5]^R] -> 
      -(((-1 + e)*(4*r + z + 8*r*z - z^2)*Subscript[M, 1]^R)/
         (r^2*(4*r - z)*(1 + 4*r - z)*(1 + z))) + 
       (2*(-1 + z)*(-1 + e + 2*r - 4*e*r - 2*z + 3*e*z)*Subscript[M, 2]^R)/
        (r*(4*r - z)*(1 + 4*r - z)*(1 + z)) + 
       (2*(-1 + 2*e)*z*Subscript[M, 4]^R)/(r*(4*r - z)*(1 + z)) - 
       (2*e*(-z + 2*r*(1 + z))*Subscript[M, 5]^R)/(r*(4*r - z)*(1 + z)) + 
       ((-1 + 2*e)*z*Subscript[M, 11]^R)/(r*(4*r - z)*(1 + z)) - 
       (z*Subscript[M, 12]^R)/(r*(4*r - z)*(1 + z)) + 
       ((4 - 6*e)*Subscript[M, 13]^R)/(r*(4*r - z)*(1 + 4*r - z)), 
     Derivative[1][Subscript[M, 6]^R] -> ((2 - 2*e)*Subscript[M, 1]^R)/
        (r - 4*r^2) + ((2 - 4*e)*Subscript[M, 6]^R)/(-1 + 4*r), 
     Derivative[1][Subscript[M, 7]^R] -> ((1 - e)*Subscript[M, 1]^R)/
        (r^2*(-1 + 4*r)) + ((1 - 2*e)*Subscript[M, 6]^R)/(r - 4*r^2) - 
       (e*Subscript[M, 7]^R)/r, Derivative[1][Subscript[M, 8]^R] -> 
      (-4*(-1 + e)*Subscript[M, 1]^R)/(r*(-1 + 4*r)*(4*r - z)) + 
       ((-1 + 2*e)*z*Subscript[M, 4]^R)/(r*(4*r - z)*(-1 + z)) + 
       ((1 - 2*e)*Subscript[M, 6]^R)/(r*(-1 + 4*r)*(-1 + z)) - 
       (e*Subscript[M, 8]^R)/r, Derivative[1][Subscript[M, 9]^R] -> 
      (4*(-1 + e)*(-z^2 + r*(4 + 6*z))*Subscript[M, 1]^R)/
        (r^2*(-1 + 4*r)*(4*r - z)*(1 + 4*r - z)*(1 + z)) + 
       (((-1 + e)*z*(-1 + z^2) - 16*r^2*(-3 - z + e*(5 + z)) - 
          4*r*(3 + (4 - 3*z)*z + e*(-3 + z*(-7 + 4*z))))*Subscript[M, 2]^R)/
        (2*r^2*(-1 + 4*r)*(4*r - z)*(1 + 4*r - z)*(1 + z)) + 
       (e*Subscript[M, 3]^R)/(r - 4*r^2) + ((4 - 8*e)*z*Subscript[M, 4]^R)/
        (r*(-1 + 4*r)*(4*r - z)*(1 + z)) + 
       ((z + (1 + 2*e*(-3 + z))*z^2 + 4*(-1 + 2*e)*r*(1 + z))*
         Subscript[M, 5]^R)/(r*(-1 + 4*r)*(4*r - z)*(-1 + z^2)) + 
       ((1 - 2*e)*Subscript[M, 7]^R)/(r*(-1 + 4*r)*(-1 + z)) + 
       ((1 - 2*e)*Subscript[M, 8]^R)/(r - 4*r^2) - 
       (2*(r + e*(-1 + 2*r))*Subscript[M, 9]^R)/(r*(-1 + 4*r)) + 
       ((-1 + 2*e)*(z - 3*z^2 + 4*r*(1 + z))*Subscript[M, 11]^R)/
        (r*(-1 + 4*r)*(4*r - z)*(-1 + z^2)) + (2*z*Subscript[M, 12]^R)/
        (r*(-1 + 4*r)*(4*r - z)*(1 + z)) + 
       ((-2 + 3*e)*(4*r*(-3 + 4*r) + z + 8*r*z - z^2)*Subscript[M, 13]^R)/
        (2*r^2*(-1 + 4*r)*(4*r - z)*(1 + 4*r - z)*(-1 + z)), 
     Derivative[1][Subscript[M, 10]^R] -> 
      (2*(-1 + e)*(32*r^3*(-1 + 2*e - z) + (-1 + z)*z*(-1 + e - z + 3*e*z) - 
          2*r*(1 + z)*(4 - 5*z + 2*e*(-1 + z)*(5 + z)) + 
          8*r^2*((-3 + z)*(1 + z) + 2*e*(2 + z^2)))*Subscript[M, 1]^R)/
        (e*r^2*(-1 + 4*r)*(4*r - z)*(-1 - 4*r + z)^2*(-1 + z^2)) + 
       (4*((1 + r - z)*(4*r - z)*(1 + z) + 
          e^2*(32*r^2 - 4*r*(-5 + z*(5 + 2*z)) + (-1 + z)*
             (1 + z*(7 + 2*z))) + e*(1 + 5*z - 3*z^2*(1 + z) - 
            8*r^2*(3 + z) + 2*r*(-9 + z*(6 + 7*z))))*Subscript[M, 2]^R)/
        (e*r*(4*r - z)*(-1 - 4*r + z)^2*(-1 + z^2)) - 
       (2*(-1 + 2*e)*(-1 + 4*e - z)*z*Subscript[M, 4]^R)/
        (e*r*(4*r - z)*(-1 + z)^2*(1 + z)) - (2*e*z*Subscript[M, 5]^R)/
        (r*(4*r - z)*(1 + z)) + (2*(1 - 2*e)^2*Subscript[M, 6]^R)/
        (e*r*(-1 + 4*r)*(-1 + z)^2) + (2*e*Subscript[M, 9]^R)/(r - r*z) + 
       (2*(-1 + 2*e)*z*Subscript[M, 11]^R)/(r*(4*r - z)*(-1 + z^2)) - 
       (2*z*Subscript[M, 12]^R)/(r*(4*r - z)*(-1 + z^2)) + 
       (2*(-2 + 3*e)*(-4*r + z + e*(8*r - 2*(1 + z)))*Subscript[M, 13]^R)/
        (e*r*(4*r - z)*(-1 + z)*(-1 - 4*r + z)^2), 
     Derivative[1][Subscript[M, 11]^R] -> ((-1 + e)*z*Subscript[M, 1]^R)/
        (r^2*(4*r - z)*(1 + z)) - ((-1 + z)*(-2 - 3*z + e*(2 + 4*z))*
         Subscript[M, 2]^R)/(r*(4*r - z)*(1 + z)) + 
       ((-1 + 2*e)*(-1 + z)*z*Subscript[M, 4]^R)/(r*(4*r - z)*(1 + z)) + 
       (e*(-1 + z)*z*Subscript[M, 5]^R)/(r*(4*r - z)*(1 + z)) + 
       ((z + e*((-1 + z)*z - 4*r*(1 + z)))*Subscript[M, 11]^R)/
        (r*(4*r - z)*(1 + z)) + (z*Subscript[M, 12]^R)/
        (r*(4*r - z)*(1 + z)) + ((-4 + 6*e)*Subscript[M, 13]^R)/
        (r*(4*r - z)), Derivative[1][Subscript[M, 12]^R] -> 
      ((-1 + e)*(-4*r*z + (-1 + z)*z + 8*r^2*(1 + z))*Subscript[M, 1]^R)/
        (r^2*(4*r - z)*(1 + 4*r - z)*(1 + z)) + 
       ((-1 + z)^2*(1 - 2*r + e*(-1 + 4*r - 3*z) + 2*z)*Subscript[M, 2]^R)/
        (r*(4*r - z)*(1 + 4*r - z)*(1 + z)) - 
       ((-1 + 2*e)*(-1 + z)*z*Subscript[M, 4]^R)/(r*(4*r - z)*(1 + z)) + 
       (e*(-1 + z)*(-z + 2*r*(1 + z))*Subscript[M, 5]^R)/
        (r*(4*r - z)*(1 + z)) - ((-1 + 2*e)*(-z + 2*r*(1 + z))*
         Subscript[M, 11]^R)/(r*(4*r - z)*(1 + z)) - 
       ((z - (1 + z)*((2 - 4*e)*r + e*z))*Subscript[M, 12]^R)/
        (r*(4*r - z)*(1 + z)) + ((-2 + 3*e)*(-1 + z)*Subscript[M, 13]^R)/
        (r*(4*r - z)*(1 + 4*r - z)), Derivative[1][Subscript[M, 13]^R] -> 
      ((-1 + e)*(-1 + z)*Subscript[M, 2]^R)/r + 
       ((2 - 3*e)*Subscript[M, 13]^R)/r, Derivative[1][Subscript[M, 14]^R] -> 
      (8*(-1 + e)*(4*r - z + 2*e*(2 + z))*Subscript[M, 1]^R)/
        (e*r*(16*r + (-1 + z)^2)*(4*r - z)*(1 + 4*r - z)) + 
       (2*(-4*r*(1 + r - z)*(4*r - z) + e^2*(-1 + z)*(32*r^2 + z - z^2 - 
            4*r*(2 + 3*z)) + e*(32*r^3 + 8*r^2*(5 - 6*z) + (-1 + z)^2*z + 
            4*r*(-1 + z)*(2 + 3*z)))*Subscript[M, 2]^R)/
        (e*r^2*(16*r + (-1 + z)^2)*(4*r - z)*(1 + 4*r - z)) - 
       (4*e*(-1 + z)*Subscript[M, 3]^R)/(r*(16*r + (-1 + z)^2)) - 
       (4*(-1 + 2*e)*(4*r + (-1 + 2*e)*z)*Subscript[M, 4]^R)/
        (e*r*(16*r + (-1 + z)^2)*(4*r - z)) + 
       (4*(z - 2*e*z + 4*r*(-1 + e + e*z))*Subscript[M, 5]^R)/
        (r*(16*r + (-1 + z)^2)*(4*r - z)) + ((4 - 8*e)*z*Subscript[M, 11]^R)/
        (r*(16*r + (-1 + z)^2)*(4*r - z)) + (16*Subscript[M, 12]^R)/
        ((16*r + (-1 + z)^2)*(4*r - z)) + 
       (2*(-2 + 3*e)*(8*r*(e + r) - (e + 2*r)*z + e*z^2)*Subscript[M, 13]^R)/
        (e*r^2*(16*r + (-1 + z)^2)*(4*r - z)*(1 + 4*r - z)) + 
       (2*(-4*r + e*(-16*r + (-1 + z)^2))*Subscript[M, 14]^R)/
        (r*(16*r + (-1 + z)^2)) + (4*(1 + 2*e)*(-1 + z)*Subscript[M, 15]^R)/
        (16*r + (-1 + z)^2) - (4*e*(-1 + z)*Subscript[M, 16]^R)/
        (r*(16*r + (-1 + z)^2)), Derivative[1][Subscript[M, 15]^R] -> 
      (2*(-1 + e)*(-((-1 + z)^3*(-1 + e*z)) - 8*r^2*(5 + z*(2 - 16*e + z)) + 
          2*r*(-1 + z)*(10 + z + z^2 + 2*e*(-6 + (-11 + z)*z)))*
         Subscript[M, 1]^R)/(e*r^2*(16*r + (-1 + z)^2)*(4*r - z)*(-1 + z)*
         (-1 - 4*r + z)^2) + ((4*r*(1 + r - z)*(4*r - z)*(3 + z) - 
          e*(-1 + z)*(32*r^3 + (-1 + z)*(1 + 3*z) - 8*r^2*(18 + 7*z) + 
            6*r*(1 + z*(5 + 2*z))) + e^2*(-1 + z)*(-32*r^2*(5 + z) + 
            (-1 + z)*(1 + 3*z) + 4*r*(1 + z*(9 + 2*z))))*Subscript[M, 2]^R)/
        (e*r^2*(16*r + (-1 + z)^2)*(4*r - z)*(-1 - 4*r + z)^2) - 
       (8*e*Subscript[M, 3]^R)/(r*(16*r + (-1 + z)^2)) - 
       (2*(-1 + 2*e)*(-1 + (-2 + 8*e - z)*z)*Subscript[M, 4]^R)/
        (e*r*(16*r + (-1 + z)^2)*(4*r - z)*(-1 + z)) + 
       (2*(4*(-4*r + z) + e*(1 + 32*r - z*(11 + (-3 + z)*z)))*
         Subscript[M, 5]^R)/(r*(16*r + (-1 + z)^2)*(4*r - z)*(-1 + z)) + 
       (2*(-1 + 2*e)*(1 + 16*r + (-6 + z)*z)*Subscript[M, 11]^R)/
        (r*(16*r + (-1 + z)^2)*(4*r - z)*(-1 + z)) + 
       ((2 - 2*z)*Subscript[M, 12]^R)/(r*(16*r + (-1 + z)^2)*(4*r - z)) + 
       ((-2 + 3*e)*(-2*r*(4*r - z)*(-1 + z)*(3 + z) + 
          e*(256*r^3 - 4*r*(-2 + z)*(-1 + z)^2 - (-1 + z)^2*(1 + 3*z) + 
            16*r^2*(1 + (-6 + z)*z)))*Subscript[M, 13]^R)/
        (e*r^2*(16*r + (-1 + z)^2)*(4*r - z)*(-1 + z)*(-1 - 4*r + z)^2) + 
       ((1 + 8*e)*(-1 + z)*Subscript[M, 14]^R)/(r*(16*r + (-1 + z)^2)) - 
       ((1 + 2*e)*(8*r + (-1 + z)^2)*Subscript[M, 15]^R)/
        (r*(16*r + (-1 + z)^2)) - (8*e*Subscript[M, 16]^R)/
        (r*(16*r + (-1 + z)^2)), Derivative[1][Subscript[M, 16]^R] -> 
      (4*(-1 + e)*(-1 + z)*(4*r - z + 2*e*(2 + z))*Subscript[M, 1]^R)/
        (e*r*(16*r + (-1 + z)^2)*(4*r - z)*(1 + 4*r - z)) + 
       ((-1 + z)*(-4*r*(1 + r - z)*(4*r - z) + e^2*(-1 + z)*
           (32*r^2 + z - z^2 - 4*r*(2 + 3*z)) + e*(32*r^3 + 8*r^2*(5 - 6*z) + 
            (-1 + z)^2*z + 4*r*(-1 + z)*(2 + 3*z)))*Subscript[M, 2]^R)/
        (e*r^2*(16*r + (-1 + z)^2)*(4*r - z)*(1 + 4*r - z)) - 
       (2*e*(-1 + z)^2*Subscript[M, 3]^R)/(r*(16*r + (-1 + z)^2)) - 
       (2*(-1 + 2*e)*(-1 + z)*(4*r + (-1 + 2*e)*z)*Subscript[M, 4]^R)/
        (e*r*(16*r + (-1 + z)^2)*(4*r - z)) + 
       (2*(-1 + z)*(z - 2*e*z + 4*r*(-1 + e + e*z))*Subscript[M, 5]^R)/
        (r*(16*r + (-1 + z)^2)*(4*r - z)) - 
       (2*(-1 + 2*e)*(-1 + z)*z*Subscript[M, 11]^R)/(r*(16*r + (-1 + z)^2)*
         (4*r - z)) + (8*(-1 + z)*Subscript[M, 12]^R)/((16*r + (-1 + z)^2)*
         (4*r - z)) + ((-2 + 3*e)*(-1 + z)*(8*r*(e + r) - (e + 2*r)*z + 
          e*z^2)*Subscript[M, 13]^R)/(e*r^2*(16*r + (-1 + z)^2)*(4*r - z)*
         (1 + 4*r - z)) + (2*(-2*r + e*(-1 + z)^2)*(-1 + z)*
         Subscript[M, 14]^R)/(r*(16*r + (-1 + z)^2)) + 
       (2*(1 + 2*e)*(-1 + z)^2*Subscript[M, 15]^R)/(16*r + (-1 + z)^2) - 
       (4*e*(8*r + (-1 + z)^2)*Subscript[M, 16]^R)/(r*(16*r + (-1 + z)^2))}
 
TransformationMatrices = {Subscript[T, tot]^V -> 
      {{x^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, x, 0, 0, 0, 0, (-2*(-2 + 3*e)*(1 - x))/(1 - 2*e), 
        0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, x^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, x, 0, 0, 0, 0, 0, 0, 0}, 
       {((1 - 5*e)*(1 - e)*(1 - x))/(2*(1 + e*(-5 + 6*e))), 0, 0, 0, 
        ((1 - 5*e)*(1 - x))/(2*(1 - e)*(1 + e*(-5 + 6*e))), 
        (2*e*(1 - x))/((1 - e)*(1 + e*(-5 + 6*e))), 0, 0, 0, 0, x, 0, 0, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}, 
     Subscript[T, tot]^R -> {{r, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, r, (-2 + 3*e)/(1 - e - z + e*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
       {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
       {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, 
       {(2*(-1 + e)*(-1 + r)*(1 + 2*e^4*(-1 + z) - z + e^3*(-2 - 3*z + z^2) + 
           e*(4 - 3*z + z^2) + e^2*(3 - z + 2*z^2)))/(e*(1 + e)^2*(1 + 2*e)*r*
          (-1 + z)^3*z), ((-1 + e)*(-1 + r)*(-1 + e*(-1 + z) - z))/
         ((1 + e)*r*(-1 + z)^2*z), (-2*(-1 + 2*e)*(-2 + 3*e)*(-1 + r)*
          (e^3*(-1 + z) + 8*e*z - z*(1 + z) + e^2*(-1 - 2*z + z^2)))/
         ((-1 + e)*e*(1 + e)*(1 + 2*e)*r*(-1 + z)^4*z), 
        (-2*(-1 + 2*e)*(-1 + r)*(1 + z^2 + e*(1 - 6*z + z^2)))/
         (e*(1 + e)*(1 + 2*e)*r*(-1 + z)^3*z), 
        (2*(-1 + r)*(e^2*(-1 + z)^3 - 2*z + e*(-1 + 7*z - 3*z^2 + z^3)))/
         ((1 + e)*(1 + 2*e)*r*(-1 + z)^3*z), 0, 0, 0, 0, 
        (-2*(-1 + 2*e)*(-1 + r)*(1 + e*(-1 + z)^2 - 4*z + z^2))/
         ((1 + e)*(1 + 2*e)*r*(-1 + z)^3*z), (2*(-1 + r))/
         ((1 + 2*e)*r*(-1 + z)*z), (-4*e*(-1 + r))/((1 + e)*(1 + 2*e)*r*
          (-1 + z)^2), ((1 + 6*e)*(-1 + r))/((1 + 2*e)*r*(-1 + z)), r^(-1), 
        (-4*e*(-1 + r))/((r + 2*e*r)*(-1 + z)^2), 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 0}}}
 
BoundaryConditionsVirtual = {Subscript[B, 1]^V -> 
      Gamma[1 + e]^2/((1 - e)^2*e^2), Subscript[B, 2]^V -> 
      (Gamma[1 - e]^2*Gamma[1 + e]^2)/((1 - 2*e)*(1 - e)*e^2*Gamma[1 - 2*e]), 
     Subscript[B, 3]^V -> (Gamma[1 - e]^2*Gamma[1 + e]^2)/
       ((1 - 2*e)*(1 - e)*e^2*Gamma[1 - 2*e]), Subscript[B, 4]^V -> 
      (Gamma[1 - e]^4*Gamma[1 + e]^2)/((1 - 2*e)^2*e^2*Gamma[1 - 2*e]^2), 
     Subscript[B, 5]^V -> -Gamma[e]^2 + (2*Gamma[1 - e]^2*Gamma[e]^2)/
        Gamma[1 - 2*e] + (e*Gamma[-e]^3*Gamma[1 + 2*e])/Gamma[1 - 3*e], 
     Subscript[B, 6]^V -> (Gamma[1 - e]^2*Gamma[e]^2)/Gamma[1 - 2*e] + 
       (e*Gamma[-e]^3*Gamma[1 + 2*e])/Gamma[1 - 3*e], 
     Subscript[B, 7]^V -> (Gamma[1 - e]^2*Gamma[1 + e]^2*
         (-4 + 8*e - Gamma[1 - e]*Gamma[1 + e] + e*Gamma[1 - e]*
           Gamma[1 + e]))/(4*(1 - 2*e)*(1 - e)*e^3*Gamma[1 - 2*e]) - 
       ((1 + e - 9*e^2 - 4*e^3 + 8*e^4)*Gamma[1 - e]*Gamma[1 + e]*
         Gamma[1 + 2*e])/(2*(1 - 2*e)^2*(1 - e)*e^3*(1 + e)*(1 + 2*e)) - 
       (Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*
         (-Gamma[1 - e] + e*Gamma[1 - e] + 2*Gamma[1 - 3*e]*Gamma[1 + 2*e] - 
          10*e*Gamma[1 - 3*e]*Gamma[1 + 2*e] + 12*e^2*Gamma[1 - 3*e]*
           Gamma[1 + 2*e]))/(4*(1 - 3*e)*(1 - 2*e)^2*e^3*Gamma[1 - 3*e]) + 
       (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*HarmonicNumber[1 - e])/
        (4*(1 - 2*e)*e^2) + (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*
         HarmonicNumber[1 + e])/(4*(1 - 2*e)*e^2) + 
       (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*HarmonicNumber[1 + 2*e])/
        (2*(1 - 2*e)*e^2) + (2*Gamma[1 + e]^2*HypergeometricPFQ[{1, e, e}, 
          {2 - e, 1 + e}, 1])/((1 - e)*e^3), Subscript[B, 8]^V -> 
      -((-Gamma[1 - 2*e] + 6*e*Gamma[1 - 2*e] - Gamma[1 - e]^2 + 
           2*e*Gamma[1 - e]^2)*Gamma[1 + e]^2)/(2*(1 - 2*e)*e^2*
         Gamma[1 - 2*e]) + (Gamma[1 - e]^3*Gamma[1 + e]^3)/
        (4*e^2*Gamma[1 - 2*e]) + (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*
         (1 + 6*e + 3*e^2 - 4*e^3 + 2*Gamma[1 - 2*e]*Gamma[1 + 2*e] + 
          4*e*Gamma[1 - 2*e]*Gamma[1 + 2*e] - 2*e^2*Gamma[1 - 2*e]*
           Gamma[1 + 2*e] - 4*e^3*Gamma[1 - 2*e]*Gamma[1 + 2*e]))/
        (4*(1 - e)*e^2*(1 + e)*(1 + 2*e)) - (Gamma[1 - e]*Gamma[1 + e]*
         Gamma[1 + 2*e]*HarmonicNumber[1 - e])/(4*e) - 
       (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*HarmonicNumber[1 + e])/
        (4*e) - (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*
         HarmonicNumber[1 + 2*e])/(2*e) - (2*(1 - 2*e)*Gamma[1 + e]^2*
         HypergeometricPFQ[{1, e, e}, {2 - e, 1 + e}, 1])/((1 - e)*e^2), 
     Subscript[B, 9]^V -> (Gamma[1 - e]^3*
        (-(Gamma[1 - 3*e]*Gamma[1 - e]*Gamma[1 + e]^2) + 
         Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))/((1 - 2*e)*e^3*Gamma[1 - 3*e]*
        Gamma[1 - 2*e]^2), Subscript[B, 10]^V -> 
      -((Gamma[1 + e]^2*(Gamma[1 - e]^2 + e*Gamma[1 - 2*e]*
           HarmonicNumber[-1 + e]))/((1 - e)*e^3*Gamma[1 - 2*e])), 
     Subscript[B, 11]^V -> 
      -((-3*Gamma[1 - 2*e] + 13*e*Gamma[1 - 2*e] + 9*e^2*Gamma[1 - 2*e] - 
           81*e^3*Gamma[1 - 2*e] - 42*e^4*Gamma[1 - 2*e] + 
           128*e^5*Gamma[1 - 2*e] + 4*Gamma[1 - e]^2 - 14*e*Gamma[1 - e]^2 - 
           42*e^2*Gamma[1 - e]^2 + 26*e^3*Gamma[1 - e]^2 + 
           38*e^4*Gamma[1 - e]^2 - 12*e^5*Gamma[1 - e]^2)*Gamma[1 + e]^2)/
        (2*(1 - 3*e)*(1 - 2*e)*(1 - e)^2*e^3*(1 + e)*(1 + 2*e)*
         Gamma[1 - 2*e]) + ((1 - 6*e - 13*e^2)*Gamma[1 - e]^3*Gamma[1 + 2*e])/
        (2*(1 - 3*e)*(1 - 2*e)*(1 - e)*e^3*Gamma[1 - 3*e]) + 
       (Gamma[1 + e]^2*HarmonicNumber[1 - e])/((1 - e)*e^2) - 
       (2*Gamma[1 + e]^2*HarmonicNumber[1 + e])/((1 - e)*e^2) + 
       (Gamma[1 + e]^2*HarmonicNumber[1 + 2*e])/((1 - e)*e^2), 
     Subscript[B, 12]^V -> -(Gamma[1 - 2*e]*Gamma[1 - e]^2*Gamma[1 + e]*
         Gamma[1 + 2*e])/(4*(1 - 3*e)*e^2*(-2 + 3*e)*Gamma[1 - 3*e]), 
     Subscript[B, 13]^V -> (Gamma[1 - e]^4*Gamma[1 + e]^2)/
       ((1 - 2*e)^2*e^2*Gamma[1 - 2*e]^2), Subscript[B, 14]^V -> 
      -((Gamma[1 - 2*e]^2 + 2*e*Gamma[1 - 2*e]^2 + 3*e^2*Gamma[1 - 2*e]^2 - 
           2*e^3*Gamma[1 - 2*e]^2 + 8*e^4*Gamma[1 - 2*e]^2 - 
           2*Gamma[1 - 2*e]*Gamma[1 - e]^2 + 6*e*Gamma[1 - 2*e]*
            Gamma[1 - e]^2 + 12*e^2*Gamma[1 - 2*e]*Gamma[1 - e]^2 - 
           24*e^3*Gamma[1 - 2*e]*Gamma[1 - e]^2 - 16*e^4*Gamma[1 - 2*e]*
            Gamma[1 - e]^2 - 2*Gamma[1 - e]^4 + 10*e^2*Gamma[1 - e]^4 - 
           8*e^4*Gamma[1 - e]^4)*Gamma[1 + e]^2)/(2*(1 - 2*e)*(1 - e)*e^4*
         (1 + e)*(1 + 2*e)*Gamma[1 - 2*e]^2) + 
       (Gamma[1 - e]^3*Gamma[1 + e]^3)/(4*e^4*Gamma[1 - 2*e]) - 
       (3*Gamma[1 - e]^3*Gamma[1 + 2*e])/(2*e^4*Gamma[1 - 3*e]) - 
       (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*(-2*Gamma[1 - 3*e] - 
          8*e*Gamma[1 - 3*e] - 2*e^2*Gamma[1 - 3*e] + 6*e^3*Gamma[1 - 3*e] - 
          3*Gamma[1 - 2*e]*Gamma[1 - e] - 6*e*Gamma[1 - 2*e]*Gamma[1 - e] + 
          3*e^2*Gamma[1 - 2*e]*Gamma[1 - e] + 6*e^3*Gamma[1 - 2*e]*
           Gamma[1 - e] - 2*Gamma[1 - 3*e]*Gamma[1 - 2*e]*Gamma[1 + 2*e] - 
          4*e*Gamma[1 - 3*e]*Gamma[1 - 2*e]*Gamma[1 + 2*e] + 
          2*e^2*Gamma[1 - 3*e]*Gamma[1 - 2*e]*Gamma[1 + 2*e] + 
          4*e^3*Gamma[1 - 3*e]*Gamma[1 - 2*e]*Gamma[1 + 2*e]))/
        (4*(1 - e)*e^4*(1 + e)*(1 + 2*e)*Gamma[1 - 3*e]) - 
       (Gamma[1 + e]*(4*Gamma[1 - 2*e]*Gamma[1 + e] - 8*Gamma[1 - e]^2*
           Gamma[1 + e] + Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + 2*e])*
         HarmonicNumber[1 - e])/(4*e^3*Gamma[1 - 2*e]) - 
       (Gamma[1 + e]*(-4*Gamma[1 - 2*e]*Gamma[1 + e] - 4*Gamma[1 - e]^2*
           Gamma[1 + e] + Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + 2*e])*
         HarmonicNumber[1 + e])/(4*e^3*Gamma[1 - 2*e]) - 
       (Gamma[1 + e]*(2*Gamma[1 + e] + Gamma[1 - e]*Gamma[1 + 2*e])*
         HarmonicNumber[1 + 2*e])/(2*e^3) - (2*(1 - 2*e)*Gamma[1 + e]^2*
         HypergeometricPFQ[{1, e, e}, {2 - e, 1 + e}, 1])/((1 - e)*e^4), 
     Subscript[B, 15]^V -> (Gamma[1 - e]^2*Gamma[1 + e]^2)/
        ((1 - e)*e^3*Gamma[1 - 2*e]) - (Gamma[1 - e]^2*Gamma[1 + e]^4)/e^4 + 
       (Gamma[1 - e]^3*Gamma[1 + 2*e])/(4*e^4*Gamma[1 - 3*e]) - 
       (Gamma[1 - 2*e]*Gamma[1 - e]^2*Gamma[1 + e]*Gamma[1 + 2*e])/
        (4*e^4*Gamma[1 - 3*e]) - (Gamma[1 - e]^2*Gamma[1 + e]^2*
         HarmonicNumber[1 - e])/(e^3*Gamma[1 - 2*e]) + 
       (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*HypergeometricPFQ[
          {1, 1 - e, 1 - e}, {2 - e, 1 + e}, 1])/(2*(1 - e)*e^3) + 
       (Gamma[1 + e]^2*(PolyGamma[1, e] - PolyGamma[1, 2*e]))/e^2, 
     Subscript[B, 16]^V -> ((1 + 2*e)*Gamma[1 - e]^2*Gamma[1 + e]^2)/
        ((1 - 2*e)*e^3*(1 + e)*Gamma[1 - 2*e]) - 
       (Gamma[1 - e]^4*Gamma[1 + e]^2)/((1 - 2*e)*e^3*Gamma[1 - 2*e]^2) - 
       (Gamma[1 - e]^2*Gamma[1 + e]^2*HarmonicNumber[1 + e])/
        ((1 - 2*e)*e^2*Gamma[1 - 2*e]), Subscript[B, 17]^V -> 
      ((Gamma[1 - 2*e] + 8*e*Gamma[1 - 2*e] + 9*e^2*Gamma[1 - 2*e] - 
          14*e^3*Gamma[1 - 2*e] + 8*e^4*Gamma[1 - 2*e] - 8*Gamma[1 - e]^2 + 
          8*e*Gamma[1 - e]^2 + 48*e^2*Gamma[1 - e]^2 - 
          32*e^3*Gamma[1 - e]^2 - 64*e^4*Gamma[1 - e]^2)*Gamma[1 + e]^2)/
        (2*(1 - 2*e)*(1 - e)*e^4*(1 + e)*(1 + 2*e)*Gamma[1 - 2*e]) - 
       (Gamma[1 - e]^3*Gamma[1 + e]^3)/(2*e^4*Gamma[1 - 2*e]) - 
       (Gamma[1 - e]*Gamma[1 + e]*Gamma[1 + 2*e]*
         (-(Gamma[1 - 2*e]^4*Gamma[1 + 2*e]^2) - 2*e*Gamma[1 - 2*e]^4*
           Gamma[1 + 2*e]^2 + e^2*Gamma[1 - 2*e]^4*Gamma[1 + 2*e]^2 + 
          2*e^3*Gamma[1 - 2*e]^4*Gamma[1 + 2*e]^2 + 2*e*Gamma[1 - 4*e]^2*
           Gamma[1 + 4*e] + 2*e^2*Gamma[1 - 4*e]^2*Gamma[1 + 4*e] - 
          e^3*Gamma[1 - 4*e]^2*Gamma[1 + 4*e] + Gamma[1 - 4*e]^2*
           Gamma[1 - 2*e]*Gamma[1 + 2*e]*Gamma[1 + 4*e] + 
          2*e*Gamma[1 - 4*e]^2*Gamma[1 - 2*e]*Gamma[1 + 2*e]*Gamma[1 + 4*e] - 
          e^2*Gamma[1 - 4*e]^2*Gamma[1 - 2*e]*Gamma[1 + 2*e]*Gamma[1 + 4*e] - 
          2*e^3*Gamma[1 - 4*e]^2*Gamma[1 - 2*e]*Gamma[1 + 2*e]*
           Gamma[1 + 4*e]))/((1 - e)*e^4*(1 + e)*(1 + 2*e)*Gamma[1 - 4*e]^2*
         Gamma[1 + 4*e]) + (Gamma[1 + e]*(2*Gamma[1 - 2*e]*Gamma[1 + e] - 
          8*Gamma[1 - e]^2*Gamma[1 + e] + Gamma[1 - 2*e]*Gamma[1 - e]*
           Gamma[1 + 2*e])*HarmonicNumber[1 - e])/(2*e^3*Gamma[1 - 2*e]) - 
       (Gamma[1 + e]*(4*Gamma[1 + e] - Gamma[1 - e]*Gamma[1 + 2*e])*
         HarmonicNumber[1 + e])/(2*e^3) + 
       (Gamma[1 + e]*(Gamma[1 + e] + Gamma[1 - e]*Gamma[1 + 2*e])*
         HarmonicNumber[1 + 2*e])/e^3 + (4*Gamma[1 - 2*e]*Gamma[1 - e]^2*
         Gamma[1 + 2*e]*HypergeometricPFQ[{1, 1, 1 + 2*e}, {2 + e, 2 + 2*e}, 
          1])/(e^2*(1 + e)*(1 + 2*e)*Gamma[1 - 4*e]) - 
       (Gamma[1 - 2*e]*Gamma[1 - e]^2*Gamma[1 + e]*Gamma[1 + 2*e]*
         HypergeometricPFQ[{1, -4*e, -2*e}, {1 - 3*e, 1 - 2*e}, 1])/
        (2*e^4*Gamma[1 - 3*e]) + (4*(1 - 2*e)*Gamma[1 + e]^2*
         HypergeometricPFQ[{1, e, e}, {2 - e, 1 + e}, 1])/((1 - e)*e^4) + 
       (Gamma[1 - e]^3*Gamma[1 + 2*e]*HypergeometricPFQ[{1, 1 - e, -4*e, 
           -2*e}, {1 - 3*e, 1 - 2*e, 1 - 2*e}, 1])/(2*e^4*Gamma[1 - 3*e])}
 
BoundaryConditionsReal = {Subscript[B, 1]^R -> Gamma[1 + e]/(e - e^2), 
     Subscript[B, 2]^R -> (2/(e^2*(-1 + z)) + ((-1 + 2*e)*(1 - z)^(-1 - e)*
           Gamma[1 - 2*e]*Gamma[1 - e])/(e^2*(-1 + 3*e)*Gamma[1 - 3*e]))*
        Gamma[1 + e] + ((-1 + 2*e)*(1 - z)^(-1 + e)*Gamma[1 - 2*e]*
         Gamma[1 + e]^2)/((-1 + e)*e^2*Gamma[1 - e]), 
     Subscript[B, 3]^R -> ((-1 + e)*(1 - z)^(1 - e)*Gamma[1 - 2*e]*
        Gamma[1 - e]*Gamma[1 + e])/(e*(-2 + 3*e)*(-1 + 3*e)*Gamma[1 - 3*e]), 
     Subscript[B, 4]^R -> (E^(I*e*Pi)*Gamma[1 - e]^2*Gamma[1 + e])/
       ((e - 2*e^2)*z^e*Gamma[1 - 2*e]), Subscript[B, 5]^R -> 
      ((1 - 2*e)*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*
         Hypergeometric2F1[1 - 3*e, 1 - 2*e, 2 - 3*e, 1 - z])/
        (e^2*(-1 + 3*e)*(1 - z)^e*z^(2*e)*Gamma[1 - 3*e]) + 
       ((I*Pi*Gamma[1 - e])/(e*z^(2*e)*Gamma[1 - 2*e]) + 
         (Gamma[1 - e]^3*Gamma[1 + e]^2)/(e^2*z^(2*e)*Gamma[1 - 2*e]^2*
           Gamma[1 + 2*e]))*Hypergeometric2F1[1 - 2*e, 1 - e, 2 - 2*e, 
         1 - z] + ((1 - 2*e)*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, z/(-1 + z)])/
        (e*(-1 + z)*Gamma[1 - e]), Subscript[B, 6]^R -> 
      (E^(I*e*Pi)*Gamma[1 - e]^2*Gamma[1 + e])/((e - 2*e^2)*Gamma[1 - 2*e]), 
     Subscript[B, 7]^R -> (-((1 + e*((1 + e)^(-1) + I*Pi))/e^2) + 
         (E^(I*e*Pi)*Gamma[1 - e]^2)/(e^2*Gamma[1 - 2*e]))*Gamma[1 + e] + 
       (Gamma[1 + e]*HarmonicNumber[1 + e])/e, Subscript[B, 8]^R -> 
      -((E^(I*e*Pi)*(-1 + z^e)*Gamma[1 - e]^2*Gamma[1 + e])/
         (e^2*(-1 + z)*z^e*Gamma[1 - 2*e])) + (Gamma[1 + e]*Log[z])/
        (e*(-1 + z)), Subscript[B, 9]^R -> 
      ((-1 + 2*e)*(1 - z)^(-1 - e)*(-2 + z)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e])/(e^2*(-1 + 3*e)*Gamma[1 - 3*e]) + 
       (E^(I*e*Pi)*(-z^e + e*(-1 + z + 2*z^e))*Gamma[1 - e]^2*Gamma[1 + e])/
        (e^3*(-1 + z)*z^e*Gamma[1 - 2*e]) + 
       ((1 - 2*e)*Gamma[1 + e]*HarmonicNumber[1 - 2*e])/(e^2*(-1 + z)) + 
       ((-1 + 2*e)*Gamma[1 + e]*HarmonicNumber[1 - e])/(e^2*(-1 + z)) + 
       ((-2 + 4*e)*Gamma[1 + e]*HarmonicNumber[1 + e])/(e^2*(-1 + z)) + 
       ((-1 + 2*e)*(1 - z)^(-1 - e)*(-1 + e + e*z)*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 2 - 3*e, 
          1 - z])/(e^3*(-1 + 3*e)*Gamma[1 - 3*e]) - 
       ((1 - 2*e)^2*(1 - z)^(-1 - e)*(-1 + e + e*z)*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 3 - 3*e, 
          1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) + 
       ((-1 + 2*e)*(1 - z)^(-1 + e)*Gamma[1 - 2*e]*Gamma[1 + e]^2*
         Hypergeometric2F1[1, e, 1 + e, 1 - z])/(e^3*Gamma[1 - e]) - 
       ((-1 + 2*e)*(1 - z)^(-1 - e)*(-1 - z + e*(2 + z + z^2))*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1 - 3*e, 1 - 2*e, 
          2 - 3*e, 1 - z])/(e^3*(-1 + 3*e)*z^(2*e)*Gamma[1 - 3*e]) + 
       ((1 - 2*e)^2*(1 - z)^(-1 - e)*z^(2 - 2*e)*(-1 + e + e*z)*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[2 - 3*e, 
          2 - 2*e, 3 - 3*e, 1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) + 
       (((-I)*Pi*(e - z + e*z^2)*Gamma[1 - e])/(e^2*(-1 + z)*z^(2*e)*
           Gamma[1 - 2*e]) + ((z - e*(1 + z^2))*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(e^3*(-1 + z)*z^(2*e)*Gamma[1 - 2*e]^2*
           Gamma[1 + 2*e]))*Hypergeometric2F1[1 - 2*e, 1 - e, 2 - 2*e, 
         1 - z] + (((I/2)*Pi*z^(1 - 2*e)*(-1 + e + e*z)*Gamma[1 - e])/
          (e^2*Gamma[1 - 2*e]) + (z^(1 - 2*e)*(-1 + e + e*z)*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(2*e^3*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[2 - 2*e, 2 - e, 3 - 2*e, 1 - z] + 
       (Gamma[1 + e]*(-1 + 7*e - 4*e^2 - I*Pi + (2*I)*e*Pi + I*e^2*Pi - 
          (2*I)*e^3*Pi + (1 - 2*e - e^2 + 2*e^3)*Log[1 - z] + 
          (-1 + 2*e + e^2 - 2*e^3)*Log[z]))/((-1 + e)*e^2*(1 + e)*(-1 + z)) + 
       ((1 - 2*e)^2*z*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, z/(-1 + z)])/
        (e^2*(-1 + z)^2*Gamma[1 - e]) - ((1 - 2*e)^2*Gamma[1 - 2*e]*
         Gamma[1 + e]*MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, 
          z/(-1 + z)])/(e^2*(-1 + z)*Gamma[1 - e]), 
     Subscript[B, 10]^R -> ((-1 + 2*e)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 2 - 3*e, 1 - z])/
        (e^2*(-1 + 3*e)*(1 - z)^e*Gamma[1 - 3*e]) - 
       ((1 - 2*e)^2*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*
         Hypergeometric2F1[1, 1 - e, 3 - 3*e, 1 - z])/(e^2*(2 - 9*e + 9*e^2)*
         (1 - z)^e*Gamma[1 - 3*e]) + ((1 - 2*e)*z^(1 - 2*e)*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1 - 3*e, 1 - 2*e, 
          2 - 3*e, 1 - z])/(e^2*(-1 + 3*e)*(1 - z)^e*Gamma[1 - 3*e]) + 
       ((1 - 2*e)^2*z^(2 - 2*e)*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*
         Hypergeometric2F1[2 - 3*e, 2 - 2*e, 3 - 3*e, 1 - z])/
        (e^2*(2 - 9*e + 9*e^2)*(1 - z)^e*Gamma[1 - 3*e]) + 
       ((I*Pi*(-1 + z)*Gamma[1 - e])/(e*z^(2*e)*Gamma[1 - 2*e]) + 
         ((-1 + z)*Gamma[1 - e]^3*Gamma[1 + e]^2)/(e^2*z^(2*e)*
           Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*Hypergeometric2F1[1 - 2*e, 
         1 - e, 2 - 2*e, 1 - z] + 
       (((-I/2)*Pi*(-1 + z)*z^(1 - 2*e)*Gamma[1 - e])/(e*Gamma[1 - 2*e]) - 
         ((-1 + z)*z^(1 - 2*e)*Gamma[1 - e]^3*Gamma[1 + e]^2)/
          (2*e^2*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*Hypergeometric2F1[2 - 2*e, 
         2 - e, 3 - 2*e, 1 - z] + ((-2 + e^(-1))*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, z/(-1 + z)])/
        Gamma[1 - e] + ((2 - e^(-1))*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, z/(-1 + z)])/
        Gamma[1 - e], Subscript[B, 11]^R -> 
      (e^(-1) + ((-1 + 2*e)*(1 - z)^(1 - e)*Gamma[1 - 2*e]*Gamma[1 - e])/
          (e*(-1 + 3*e)*Gamma[1 - 3*e]) + (E^(I*e*Pi)*(-1 + z)*
           Gamma[1 - e]^2)/(e*z^e*Gamma[1 - 2*e]))*Gamma[1 + e] - 
       ((-1 + 2*e)*(1 + e*(-1 + z))*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*
         Hypergeometric2F1[1, 1 - e, 2 - 3*e, 1 - z])/
        (e^2*(-1 + 3*e)*(1 - z)^e*Gamma[1 - 3*e]) + 
       ((1 - 2*e)^2*(1 + e*(-1 + z))*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*
         Hypergeometric2F1[1, 1 - e, 3 - 3*e, 1 - z])/(e^2*(2 - 9*e + 9*e^2)*
         (1 - z)^e*Gamma[1 - 3*e]) + ((-1 + 2*e)*(z + e*(-1 + z^2))*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1 - 3*e, 
          1 - 2*e, 2 - 3*e, 1 - z])/(e^2*(-1 + 3*e)*(1 - z)^e*z^(2*e)*
         Gamma[1 - 3*e]) - ((1 - 2*e)^2*(1 + e*(-1 + z))*z^(2 - 2*e)*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[2 - 3*e, 
          2 - 2*e, 3 - 3*e, 1 - z])/(e^2*(2 - 9*e + 9*e^2)*(1 - z)^e*
         Gamma[1 - 3*e]) + (((-I)*Pi*(-1 + z)*(1 + e*z)*Gamma[1 - e])/
          (e*z^(2*e)*Gamma[1 - 2*e]) - ((-1 + z)*(1 + e*z)*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(e^2*z^(2*e)*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[1 - 2*e, 1 - e, 2 - 2*e, 1 - z] + 
       (((I/2)*Pi*(1 + e*(-1 + z))*(-1 + z)*z^(1 - 2*e)*Gamma[1 - e])/
          (e*Gamma[1 - 2*e]) + ((1 + e*(-1 + z))*(-1 + z)*z^(1 - 2*e)*
           Gamma[1 - e]^3*Gamma[1 + e]^2)/(2*e^2*Gamma[1 - 2*e]^2*
           Gamma[1 + 2*e]))*Hypergeometric2F1[2 - 2*e, 2 - e, 3 - 2*e, 
         1 - z] + ((3 - e^(-1) - 2*e)*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, z/(-1 + z)])/
        Gamma[1 - e] + ((-4 + e^(-1) + 4*e)*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, z/(-1 + z)])/
        Gamma[1 - e], Subscript[B, 12]^R -> 
      -((-1 + 2*e)*(1 - z)^(-1 - e)*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e])/
        (2*e^3*Gamma[1 - 3*e]) + ((-1 + 2*e)*(1 - z)^(-1 + e)*Gamma[1 - 2*e]*
         Gamma[1 + e]^2)/(2*e^3*Gamma[1 - e]) + 
       ((1 - 2*e)*Gamma[1 + e]*HarmonicNumber[1 - 2*e])/(e^2*(-1 + z)) + 
       ((-1 + 2*e)*Gamma[1 + e]*HarmonicNumber[1 - e])/(e^2*(-1 + z)) + 
       ((-1 + 2*e)*Gamma[1 + e]*HarmonicNumber[1 + e])/(e^2*(-1 + z)) + 
       (Gamma[1 + e]*(-1 + 4*e - e^2 + (1 - 2*e - e^2 + 2*e^3)*Log[1 - z]))/
        ((-1 + e)*e^2*(1 + e)*(-1 + z)), Subscript[B, 13]^R -> 
      (((2*I)*(-1 + 2*e)*Pi*Gamma[1 - 2*e]^2*Gamma[1 + e])/
          (e^2*(1 - z)^(2*(1 + e))) + ((-2 + 4*e)*Gamma[1 - 2*e]*
           Gamma[1 - e]^2*Gamma[1 + e]^3)/(e^3*(1 - z)^(2*(1 + e))*
           Gamma[1 + 2*e]))/Gamma[1 - 4*e] + Gamma[1 - 2*e]*
        ((-4*(1 - 2*e)^2*(1 - z)^(-2 - e)*Gamma[1 - e]*Gamma[1 + e])/
          (e^3*(-1 + 3*e)*Gamma[1 - 3*e]) + 
         ((-1 + 2*e)*(-1 + 2*E^((2*I)*e*Pi))*Gamma[1 - e]*Gamma[1 + e]^2*
           Gamma[1 + 4*e])/(e^3*E^(I*e*Pi)*(1 - z)^(2*(1 + e))*
           Gamma[1 + 2*e]) + Gamma[1 + e]^3*
          ((-2*(-1 + 2*e)*E^(I*e*Pi)*(1 - z)^(2*(-1 + e)))/e^3 + 
           ((-3 + 6*e)*Gamma[1 - e]^2*Gamma[1 + 4*e])/(e^3*E^(I*e*Pi)*
             (1 - z)^(2*(1 + e))*Gamma[1 - 3*e]*Gamma[1 + 2*e]*
             Gamma[1 + 3*e]))) + ((4 - 8*e)*Gamma[1 + e]*
         HarmonicNumber[1 - 2*e])/(e^2*(-1 + z)^2) + 
       ((-4 + 8*e)*Gamma[1 + e]*HarmonicNumber[1 - e])/(e^2*(-1 + z)^2) + 
       ((-4 + 8*e)*Gamma[1 + e]*HarmonicNumber[1 + e])/(e^2*(-1 + z)^2) - 
       (4*(1 - 2*e)^2*(1 - z)^(-2 - e)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 2 - 3*e, 1 - z])/
        (e^3*(-1 + 3*e)*Gamma[1 - 3*e]) + (4*(-1 + 2*e)^3*(1 - z)^(-2 - e)*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 
          3 - 3*e, 1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) + 
       (2*(-1 + 2*e)*(1 - z)^(-1 + e)*Gamma[1 - 2*e]*Gamma[1 + e]^2*
         Hypergeometric2F1[1, 1 - e, 2 - e, 1 - z])/((-1 + e)*e^2*
         Gamma[1 - e]) + (4*(-1 + 2*e)*E^(I*e*Pi)*(1 - z)^(-1 + 2*e)*
         Gamma[1 - e]*Gamma[1 + e]^2*Hypergeometric2F1[1, 1 + 2*e, 
          2*(1 + 2*e), 1 - z])/(e^2*(1 + 4*e)*z^(2*e)) + 
       (4*(1 - 2*e)^2*(1 - z)^(-2 - e)*(1 + z)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[1 - 3*e, 1 - 2*e, 2 - 3*e, 1 - z])/
        (e^3*(-1 + 3*e)*z^(2*e)*Gamma[1 - 3*e]) - 
       (4*(-1 + 2*e)^3*(1 - z)^(-2 - e)*z^(2 - 2*e)*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[2 - 3*e, 2 - 2*e, 
          3 - 3*e, 1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) + 
       (((-4*I)*(-1 + 2*e)*Pi*z^(1 - 2*e)*Gamma[1 - e])/(e^2*(-1 + z)^2*
           Gamma[1 - 2*e]) - (4*(-1 + 2*e)*z^(1 - 2*e)*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(e^3*(-1 + z)^2*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[1 - 2*e, 1 - e, 2 - 2*e, 1 - z] + 
       (((2*I)*(-1 + 2*e)*Pi*z^(1 - 2*e)*Gamma[1 - e])/(e^2*(-1 + z)*
           Gamma[1 - 2*e]) + (2*(-1 + 2*e)*z^(1 - 2*e)*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(e^3*(-1 + z)*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[2 - 2*e, 2 - e, 3 - 2*e, 1 - z] - 
       (2*(-1 + 2*e)*(1 - z)^(-1 - e)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*HypergeometricPFQ[{1, 1 - e, 1 + e}, {1 - 3*e, 2 + e}, 
          1 - z])/(e^2*(1 + e)*Gamma[1 - 3*e]) + 
       (8*(-1 + 2*e)*(1 + 2*e)*E^(I*e*Pi)*z^(1 - e)*Gamma[1 - e]^2*
         Gamma[1 + e]*HypergeometricPFQ[{1, 1 - e, 3/2 + e}, {2 - e, 2 + e}, 
          (-4*z)/(1 - z)^2])/(e^2*(-1 + e^2)*(-1 + z)^4*Gamma[1 - 2*e]) + 
       (4*Gamma[1 + e]*(-2*(-2 + e)*e + (1 - 2*e - e^2 + 2*e^3)*Log[1 - z]))/
        (e^2*(-1 + e^2)*(-1 + z)^2) + (4*(1 - 2*e)^2*z*Gamma[1 - 2*e]*
         Gamma[1 + e]*MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, 
          z/(-1 + z)])/(e^2*(-1 + z)^3*Gamma[1 - e]) - 
       (4*(1 - 2*e)^2*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, z/(-1 + z)])/
        (e^2*(-1 + z)^2*Gamma[1 - e]), Subscript[B, 14]^R -> 
      (2*E^(I*e*Pi)*z^(-1 - e)*(1 + e^2*(-1 + z)^3 + z^2 + 
          e*z*(-3 - 2*z + z^2))*Gamma[1 - e]^2*Gamma[1 + e])/
        (e^2*(1 + e)*(1 + 2*e)*(-1 + z)^3*Gamma[1 - 2*e]) + 
       (((-2*I)*(-1 + 2*e)*(1 + 4*e)*Pi*(1 - z)^(-3 - 2*e)*Gamma[1 - 2*e]^2*
           Gamma[1 + e])/(e^2*(1 + 2*e)) - (2*(-1 + 2*e)*(1 + 4*e)*
           (1 - z)^(-3 - 2*e)*Gamma[1 - 2*e]*Gamma[1 - e]^2*Gamma[1 + e]^3)/
          (e^3*(1 + 2*e)*Gamma[1 + 2*e]))/Gamma[1 - 4*e] + 
       Gamma[1 - 2*e]*(((-1 + 2*e)*(1 - z)^(-3 - e)*
           (-4*z + 2*e^2*z*(10 - 3*z + z^2) + e*(1 - 11*z + 2*z^2) + 
            e^3*(-1 + 39*z - 8*z^2 + 2*z^3))*Gamma[1 - e]*Gamma[1 + e])/
          (e^3*(1 + e)*(1 + 2*e)*(-1 + 3*e)*z*Gamma[1 - 3*e]) + 
         Gamma[1 + e]^2*(((1 - z)^(-3 + e)*(1 + 4*e^2*(-1 + z) + 2*z + 
              2*z^2 - z^3 + 2*e*z*(-3 - 2*z + z^2)))/(e^2*(z + 2*e*z)*
             Gamma[1 - e]) - ((-1 + 2*e)*(1 + 4*e)*(-1 + 2*E^((2*I)*e*Pi))*
             (1 - z)^(-3 - 2*e)*Gamma[1 - e]*Gamma[1 + 4*e])/
            (e^3*(1 + 2*e)*E^(I*e*Pi)*Gamma[1 + 2*e])) + 
         Gamma[1 + e]^3*(-((E^(I*e*Pi)*(1 - z)^(-3 + 2*e)*
              (2 + e*(3 + 2*z - z^2) + 2*e^2*(-7 - 2*z + z^2)))/
             (e^3*(1 + 2*e))) - (3*(-1 + 2*e)*(1 + 4*e)*(1 - z)^(-3 - 2*e)*
             Gamma[1 - e]^2*Gamma[1 + 4*e])/(e^3*(1 + 2*e)*E^(I*e*Pi)*
             Gamma[1 - 3*e]*Gamma[1 + 2*e]*Gamma[1 + 3*e]))) + 
       ((4 - 16*e^2)*Gamma[1 + e]*HarmonicNumber[1 - 2*e])/
        (e^2*(1 + e)*(-1 + z)^3) + (4*(-1 + 4*e^2)*Gamma[1 + e]*
         HarmonicNumber[1 - e])/(e^2*(1 + e)*(-1 + z)^3) + 
       (4*(-1 + 4*e^2)*Gamma[1 + e]*HarmonicNumber[1 + e])/
        (e^2*(1 + e)*(-1 + z)^3) + (2*(-1 + 2*e)*(1 - z)^(-3 - e)*
         (-2*z - 4*e*z + e^2*(1 + 7*z - z^2 + z^3) + 
          e^3*(1 + 15*z - z^2 + z^3))*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 2 - 3*e, 1 - z])/
        (e^3*(1 + e)*(1 + 2*e)*(-1 + 3*e)*z*Gamma[1 - 3*e]) - 
       (2*(1 - 2*e)^2*(1 - z)^(-3 - e)*(-2*z - 4*e*z + 
          e^2*(1 + 7*z - z^2 + z^3) + e^3*(1 + 15*z - z^2 + z^3))*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 
          3 - 3*e, 1 - z])/(e^3*(1 + 2*e)*(2 - 7*e + 9*e^3)*z*
         Gamma[1 - 3*e]) + ((-1 + 2*e)*(1 - z)^(-2 + e)*
         (-2 + e*(-7 - 2*z + z^2))*Gamma[1 - 2*e]*Gamma[1 + e]^2*
         Hypergeometric2F1[1, 1 - e, 2 - e, 1 - z])/((-1 + e)*e^2*(1 + 2*e)*
         Gamma[1 - e]) - (4*(-1 + 2*e)*E^(I*e*Pi)*(1 - z)^(2*(-1 + e))*
         Gamma[1 - e]*Gamma[1 + e]^2*Hypergeometric2F1[1, 1 + 2*e, 
          2*(1 + 2*e), 1 - z])/(e^2*(1 + 2*e)*z^(2*e)) - 
       (2*(-1 + 2*e)*(1 - z)^(-3 - e)*(1 + z)*(-2 - 4*e + 
          e^2*(9 - 2*z + z^2) + e^3*(17 - 2*z + z^2))*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1 - 3*e, 1 - 2*e, 
          2 - 3*e, 1 - z])/(e^3*(-1 + 7*e^2 + 6*e^3)*z^(2*e)*
         Gamma[1 - 3*e]) + (2*(1 - 2*e)^2*(1 - z)^(-3 - e)*z^(1 - 2*e)*
         (-2*z - 4*e*z + e^2*(1 + 7*z - z^2 + z^3) + 
          e^3*(1 + 15*z - z^2 + z^3))*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[2 - 3*e, 2 - 2*e, 3 - 3*e, 1 - z])/
        (e^3*(1 + 2*e)*(2 - 7*e + 9*e^3)*Gamma[1 - 3*e]) + 
       (((-2*I)*Pi*z^(-1 - 2*e)*(-2*z^2 - 4*e*z^2 + 
            e^2*(-1 + 2*z + 8*z^2 - 2*z^3 + z^4) + e^3*(-1 + 2*z + 16*z^2 - 
              2*z^3 + z^4))*Gamma[1 - e])/(e^2*(1 + e)*(1 + 2*e)*(-1 + z)^3*
           Gamma[1 - 2*e]) - (2*z^(-1 - 2*e)*(-2*z^2 - 4*e*z^2 + 
            e^2*(-1 + 2*z + 8*z^2 - 2*z^3 + z^4) + e^3*(-1 + 2*z + 16*z^2 - 
              2*z^3 + z^4))*Gamma[1 - e]^3*Gamma[1 + e]^2)/
          (e^3*(1 + e)*(1 + 2*e)*(-1 + z)^3*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[1 - 2*e, 1 - e, 2 - 2*e, 1 - z] + 
       ((I*Pi*(-2*z - 4*e*z + e^2*(1 + 7*z - z^2 + z^3) + 
            e^3*(1 + 15*z - z^2 + z^3))*Gamma[1 - e])/(e^2*(1 + e)*(1 + 2*e)*
           (-1 + z)^2*z^(2*e)*Gamma[1 - 2*e]) + 
         ((-2*z - 4*e*z + e^2*(1 + 7*z - z^2 + z^3) + 
            e^3*(1 + 15*z - z^2 + z^3))*Gamma[1 - e]^3*Gamma[1 + e]^2)/
          (e^3*(1 + e)*(1 + 2*e)*(-1 + z)^2*z^(2*e)*Gamma[1 - 2*e]^2*
           Gamma[1 + 2*e]))*Hypergeometric2F1[2 - 2*e, 2 - e, 3 - 2*e, 
         1 - z] + (2*(-1 + 2*e)*(1 + 4*e)*(1 - z)^(-2 - e)*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*HypergeometricPFQ[{1, 1 - e, 1 + e}, 
          {1 - 3*e, 2 + e}, 1 - z])/(e^2*(1 + e)*(1 + 2*e)*Gamma[1 - 3*e]) + 
       (8*(-1 + 2*e)*(1 + 4*e)*E^(I*e*Pi)*z^(1 - e)*Gamma[1 - e]^2*
         Gamma[1 + e]*HypergeometricPFQ[{1, 1 - e, 3/2 + e}, {2 - e, 2 + e}, 
          (-4*z)/(1 - z)^2])/(e^2*(-1 + e^2)*(-1 + z)^5*Gamma[1 - 2*e]) + 
       (4*Gamma[1 + e]*(-1 + 8*e - 4*e^2 + (1 - e - 4*e^2 + 4*e^3)*
           Log[1 - z]))/(e^2*(-1 + e^2)*(-1 + z)^3) + 
       (4*(1 - 2*e)^2*(1 + 2*e)*z*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, z/(-1 + z)])/
        (e^2*(1 + e)*(-1 + z)^4*Gamma[1 - e]) - 
       (4*(1 - 2*e)^2*(1 + 2*e)*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, z/(-1 + z)])/
        (e^2*(1 + e)*(-1 + z)^3*Gamma[1 - e]), Subscript[B, 15]^R -> 
      (((-I)*(-1 + 2*e)*Pi*(1 - z)^(-1 - 2*e)*Gamma[1 - 2*e]^2*Gamma[1 + e])/
          e^2 - ((-1 + 2*e)*(1 - z)^(-1 - 2*e)*Gamma[1 - 2*e]*Gamma[1 - e]^2*
           Gamma[1 + e]^3)/(e^3*Gamma[1 + 2*e]))/Gamma[1 - 4*e] + 
       Gamma[1 - 2*e]*((2*(1 - 2*e)^2*(1 - z)^(-1 - e)*Gamma[1 - e]*
           Gamma[1 + e])/(e^3*(-1 + 3*e)*Gamma[1 - 3*e]) - 
         ((-1 + 2*e)*(-1 + 2*E^((2*I)*e*Pi))*(1 - z)^(-1 - 2*e)*Gamma[1 - e]*
           Gamma[1 + e]^2*Gamma[1 + 4*e])/(2*e^3*E^(I*e*Pi)*Gamma[1 + 2*e]) + 
         Gamma[1 + e]^3*(((-1 + 2*e)*E^(I*e*Pi)*(1 - z)^(-1 + 2*e))/e^3 - 
           ((-3 + 6*e)*(1 - z)^(-1 - 2*e)*Gamma[1 - e]^2*Gamma[1 + 4*e])/
            (2*e^3*E^(I*e*Pi)*Gamma[1 - 3*e]*Gamma[1 + 2*e]*
             Gamma[1 + 3*e]))) + ((2 - 4*e)*Gamma[1 + e]*
         HarmonicNumber[1 - 2*e])/(e^2*(-1 + z)) + 
       ((-2 + 4*e)*Gamma[1 + e]*HarmonicNumber[1 - e])/(e^2*(-1 + z)) + 
       ((-2 + 4*e)*Gamma[1 + e]*HarmonicNumber[1 + e])/(e^2*(-1 + z)) + 
       (2*(1 - 2*e)^2*(1 - z)^(-1 - e)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 2 - 3*e, 1 - z])/
        (e^3*(-1 + 3*e)*Gamma[1 - 3*e]) - (2*(-1 + 2*e)^3*(1 - z)^(-1 - e)*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 
          3 - 3*e, 1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) + 
       ((1 - 2*e)*(1 - z)^e*Gamma[1 - 2*e]*Gamma[1 + e]^2*
         Hypergeometric2F1[1, 1 - e, 2 - e, 1 - z])/((-1 + e)*e^2*
         Gamma[1 - e]) - (2*(-1 + 2*e)*E^(I*e*Pi)*(1 - z)^(2*e)*Gamma[1 - e]*
         Gamma[1 + e]^2*Hypergeometric2F1[1, 1 + 2*e, 2*(1 + 2*e), 1 - z])/
        (e^2*(1 + 4*e)*z^(2*e)) - (2*(1 - 2*e)^2*(1 - z)^(-1 - e)*(1 + z)*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1 - 3*e, 
          1 - 2*e, 2 - 3*e, 1 - z])/(e^3*(-1 + 3*e)*z^(2*e)*Gamma[1 - 3*e]) + 
       (2*(-1 + 2*e)^3*(1 - z)^(-1 - e)*z^(2 - 2*e)*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[2 - 3*e, 2 - 2*e, 
          3 - 3*e, 1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) + 
       (((-2*I)*(-1 + 2*e)*Pi*z^(1 - 2*e)*Gamma[1 - e])/
          (e^2*(-1 + z)*Gamma[1 - 2*e]) - (2*(-1 + 2*e)*z^(1 - 2*e)*
           Gamma[1 - e]^3*Gamma[1 + e]^2)/(e^3*(-1 + z)*Gamma[1 - 2*e]^2*
           Gamma[1 + 2*e]))*Hypergeometric2F1[1 - 2*e, 1 - e, 2 - 2*e, 
         1 - z] + ((I*(-1 + 2*e)*Pi*z^(1 - 2*e)*Gamma[1 - e])/
          (e^2*Gamma[1 - 2*e]) + ((-1 + 2*e)*z^(1 - 2*e)*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(e^3*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[2 - 2*e, 2 - e, 3 - 2*e, 1 - z] + 
       ((-1 + 2*e)*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*
         HypergeometricPFQ[{1, 1 - e, 1 + e}, {1 - 3*e, 2 + e}, 1 - z])/
        (e^2*(1 + e)*(1 - z)^e*Gamma[1 - 3*e]) + 
       (4*(-1 + 2*e)*(1 + 2*e)*E^(I*e*Pi)*z^(1 - e)*Gamma[1 - e]^2*
         Gamma[1 + e]*HypergeometricPFQ[{1, 1 - e, 3/2 + e}, {2 - e, 2 + e}, 
          (-4*z)/(1 - z)^2])/(e^2*(-1 + e^2)*(-1 + z)^3*Gamma[1 - 2*e]) + 
       (2*Gamma[1 + e]*(-2*(-2 + e)*e + (1 - 2*e - e^2 + 2*e^3)*Log[1 - z]))/
        (e^2*(-1 + e^2)*(-1 + z)) + (2*(1 - 2*e)^2*z*Gamma[1 - 2*e]*
         Gamma[1 + e]*MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, 
          z/(-1 + z)])/(e^2*(-1 + z)^2*Gamma[1 - e]) - 
       (2*(1 - 2*e)^2*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, z/(-1 + z)])/
        (e^2*(-1 + z)*Gamma[1 - e]), Subscript[B, 16]^R -> 
      (-2*(1 - 2*e)^2*(1 - z)^(-2 - e)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e])/(e^3*(-1 + 3*e)*Gamma[1 - 3*e]) + 
       (2*(-1 + 2*e)*E^(I*e*Pi)*(-1 + 2*z^e)*Gamma[1 - e]^2*Gamma[1 + e])/
        (e^3*(-1 + z)^2*z^e*Gamma[1 - 2*e]) + 
       ((-1 + 2*e)*E^(I*e*Pi)*(1 - z)^(2*(-1 + e))*Gamma[1 - e]*
         Gamma[1 + e]^2)/(e^3*z^(2*e)) + ((2 - 4*e)*Gamma[1 + e]*
         HarmonicNumber[1 - 2*e])/(e^2*(-1 + z)^2) + 
       ((-2 + 4*e)*Gamma[1 + e]*HarmonicNumber[1 - e])/(e^2*(-1 + z)^2) + 
       ((-4 + 8*e)*Gamma[1 + e]*HarmonicNumber[1 + e])/(e^2*(-1 + z)^2) - 
       (2*(1 - 2*e)^2*(1 - z)^(-2 - e)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 2 - 3*e, 1 - z])/
        (e^3*(-1 + 3*e)*Gamma[1 - 3*e]) + (2*(-1 + 2*e)^3*(1 - z)^(-2 - e)*
         Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[1, 1 - e, 
          3 - 3*e, 1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) - 
       ((-1 + 2*e)*(1 - z)^(-2 + e)*Gamma[1 - 2*e]*Gamma[1 + e]^2*
         Hypergeometric2F1[1, e, 1 + e, 1 - z])/(e^3*Gamma[1 - e]) + 
       (2*(1 - 2*e)^2*(1 - z)^(-2 - e)*(1 + z)*Gamma[1 - 2*e]*Gamma[1 - e]*
         Gamma[1 + e]*Hypergeometric2F1[1 - 3*e, 1 - 2*e, 2 - 3*e, 1 - z])/
        (e^3*(-1 + 3*e)*z^(2*e)*Gamma[1 - 3*e]) - 
       (2*(-1 + 2*e)^3*(1 - z)^(-2 - e)*z^(2 - 2*e)*Gamma[1 - 2*e]*
         Gamma[1 - e]*Gamma[1 + e]*Hypergeometric2F1[2 - 3*e, 2 - 2*e, 
          3 - 3*e, 1 - z])/(e^3*(2 - 9*e + 9*e^2)*Gamma[1 - 3*e]) - 
       (2*E^(I*e*Pi)*z^(1 - 2*e)*Gamma[1 - e]*Gamma[1 + e]^2*
         Hypergeometric2F1[1 - 2*e, 1 - 2*e, 2 - 2*e, z])/(e^2*(-1 + z)^2) + 
       (((-2*I)*(-1 + 2*e)*Pi*z^(1 - 2*e)*Gamma[1 - e])/(e^2*(-1 + z)^2*
           Gamma[1 - 2*e]) - (2*(-1 + 2*e)*z^(1 - 2*e)*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(e^3*(-1 + z)^2*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[1 - 2*e, 1 - e, 2 - 2*e, 1 - z] + 
       ((I*(-1 + 2*e)*Pi*z^(1 - 2*e)*Gamma[1 - e])/(e^2*(-1 + z)*
           Gamma[1 - 2*e]) + ((-1 + 2*e)*z^(1 - 2*e)*Gamma[1 - e]^3*
           Gamma[1 + e]^2)/(e^3*(-1 + z)*Gamma[1 - 2*e]^2*Gamma[1 + 2*e]))*
        Hypergeometric2F1[2 - 2*e, 2 - e, 3 - 2*e, 1 - z] + 
       (4*(-1 + 2*e)*E^(I*e*Pi)*z^(1 - e)*Gamma[1 - e]^2*Gamma[1 + e]*
         HypergeometricPFQ[{1, 1 - e, 1 - e}, {2 - e, 2 + e}, z])/
        (e*(-1 + e^2)*(-1 + z)^2*Gamma[1 - 2*e]) + 
       ((-3 + 6*e)*(1 - z)^(-2 - e)*Gamma[1 - 2*e]*Gamma[1 - e]*Gamma[1 + e]*
         HypergeometricPFQ[{1, -e, -e}, {1 - e, -3*e}, 1 - z])/
        (e^3*Gamma[1 - 3*e]) + ((1 - 2*e)*E^(I*e*Pi)*Gamma[1 - e]^3*
         Gamma[1 + e]*HypergeometricPFQ[{1 - e, -2*e, -2*e}, 
          {1 - 3*e, 1 - 2*e}, 1])/(e^3*(-1 + z)^2*Gamma[1 - 3*e]) + 
       (2*Gamma[1 + e]*(-1 + e + 8*e^2 - 6*e^3 - I*e*Pi + (2*I)*e^2*Pi + 
          I*e^3*Pi - (2*I)*e^4*Pi + e*(1 - 2*e - e^2 + 2*e^3)*Log[1 - z] + 
          e*(-1 + 2*e + e^2 - 2*e^3)*Log[z]))/(e^3*(-1 + e^2)*(-1 + z)^2) + 
       (2*(1 - 2*e)^2*z*Gamma[1 - 2*e]*Gamma[1 + e]*
         MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, z/(-1 + z)])/
        (e^2*(-1 + z)^3*Gamma[1 - e]) - (2*(1 - 2*e)^2*Gamma[1 - 2*e]*
         Gamma[1 + e]*MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, 
          z/(-1 + z)])/(e^2*(-1 + z)^2*Gamma[1 - e])}
 
MeijerGExpansion = {MeijerG[{{0, 0}, {1 - 2*e}}, {{0, 0, -e}, {}}, 
       z/(-1 + z)] -> (ALARM*e^4 + ((2*Pi^2)/3 + (I*Pi - Log[z])^2 + 
          2*PolyLog[2, z])/2 + e*((-I/6)*Pi^3 - Pi^2*Log[1 - z] + 
          (Pi^2*((3*I)*Pi + 8*Log[1 - z] - 3*Log[z]))/6 + (Pi^2*Log[z])/2 - 
          (2*I)*Pi*Log[1 - z]*Log[z] - 2*Log[1 - z]^2*Log[z] + 
          (I/2)*Pi*Log[z]^2 + Log[1 - z]*Log[z]^2 - Log[z]^3/6 - 
          (2*I)*Pi*PolyLog[2, z] - 2*Log[1 - z]*PolyLog[2, z] + 
          2*Log[z]*PolyLog[2, z] - 4*PolyLog[3, 1 - z] - 3*PolyLog[3, z] + 
          3*Zeta[3]) + (e^2*((-43*Pi^4)/5 + (32*I)*Pi^3*Log[1 - z] + 
           5*Pi^2*Log[1 - z]^2 - 8*Log[1 - z]^4 - (20*I)*Pi^3*Log[z] - 
           18*Pi^2*Log[1 - z]*Log[z] + 32*Log[1 - z]^3*Log[z] + 
           7*Pi^2*Log[z]^2 + (24*I)*Pi*Log[1 - z]*Log[z]^2 - 
           24*Log[1 - z]^2*Log[z]^2 - (4*I)*Pi*Log[z]^3 - 
           8*Log[1 - z]*Log[z]^3 + Log[z]^4 + Pi^2*(-21*Log[1 - z]^2 + 
             Log[1 - z]*((-32*I)*Pi + 34*Log[z]) + 2*(4*Pi^2 + (9*I)*Pi*
                Log[z] - 5*Log[z]^2) - 14*PolyLog[2, z]) + 
           (96*I)*Pi*PolyLog[3, 1 - z] + 96*Log[1 - z]*PolyLog[3, 1 - z] - 
           96*Log[z]*PolyLog[3, 1 - z] + (48*I)*Pi*PolyLog[3, z] + 
           48*Log[1 - z]*PolyLog[3, z] - 48*Log[z]*PolyLog[3, z] - 
           96*PolyLog[4, 1 - z] - 72*PolyLog[4, z] - 
           192*PolyLog[4, z/(-1 + z)] + 48*((-I)*Pi - Log[1 - z] + Log[z])*
            Zeta[3]))/24 + e^3*((-I/36)*Pi^5 - 2*HPL[{2, 3}, z] - 
          6*HPL[{3, 2}, z] + (10*HPL[{2, 1, 2}, z])/3 + 
          10*HPL[{2, 2, 1}, z] - (59*Pi^4*Log[1 - z])/180 + 
          (I/3)*Pi^3*Log[1 - z]^2 - (4*Pi^2*Log[1 - z]^3)/3 + 
          (I/6)*Pi*Log[1 - z]^4 - (2*Log[1 - z]^5)/3 + (7*Pi^4*Log[z])/90 - 
          (I/6)*Pi^3*Log[1 - z]*Log[z] + (7*Pi^2*Log[1 - z]^2*Log[z])/6 - 
          ((2*I)/3)*Pi*Log[1 - z]^3*Log[z] + (5*Log[1 - z]^4*Log[z])/2 + 
          (I/24)*Pi^3*Log[z]^2 - (Pi^2*Log[1 - z]*Log[z]^2)/4 + 
          I*Pi*Log[1 - z]^2*Log[z]^2 + (Pi^2*Log[z]^3)/24 - 
          (I/3)*Pi*Log[1 - z]*Log[z]^3 - (Log[1 - z]^2*Log[z]^3)/3 + 
          (I/24)*Pi*Log[z]^4 + (Log[1 - z]*Log[z]^4)/12 - Log[z]^5/120 + 
          (I/2)*Pi^3*PolyLog[2, z] - (Pi^2*Log[1 - z]*PolyLog[2, z])/18 - 
          (Pi^2*Log[z]*PolyLog[2, z])/2 + (5*Log[1 - z]^2*Log[z]*
            PolyLog[2, z])/3 + (10*Log[1 - z]*PolyLog[2, z]^2)/3 + 
          (5*Pi^2*PolyLog[3, 1 - z])/3 + (10*PolyLog[2, z]*PolyLog[3, 1 - z])/
           3 + (13*Pi^2*PolyLog[3, z])/12 + 10*Log[1 - z]^2*PolyLog[3, z] + 
          2*PolyLog[2, z]*PolyLog[3, z] + (4*I)*Pi*PolyLog[4, 1 - z] + 
          24*Log[1 - z]*PolyLog[4, 1 - z] - 4*Log[z]*PolyLog[4, 1 - z] + 
          (2*I)*Pi*PolyLog[4, z] - 6*Log[1 - z]*PolyLog[4, z] - 
          2*Log[z]*PolyLog[4, z] + (4*I)*Pi*PolyLog[4, z/(-1 + z)] - 
          16*Log[1 - z]*PolyLog[4, z/(-1 + z)] - 4*Log[z]*
           PolyLog[4, z/(-1 + z)] - 32*PolyLog[5, 1 - z] - 7*PolyLog[5, z] - 
          (37*Pi^2*Zeta[3])/36 - 10*Log[1 - z]^2*Zeta[3] + 
          (I/3)*Pi*Log[z]*Zeta[3] - (Log[z]^2*Zeta[3])/6 - 
          (35*PolyLog[2, z]*Zeta[3])/3 + 23*Zeta[5]))/E^(e*EulerGamma), 
     MeijerG[{{0, 0}, {2 - 2*e}}, {{0, 0, 1 - e}, {}}, z/(-1 + z)] -> 
      (ALARM*e^4 + (2 - (2*I)*Pi - 2*z + (2*I)*Pi*z - (Pi^2*z)/3 - 
          2*Log[1 - z] + 2*z*Log[1 - z] + 2*Log[z] - 2*z*Log[z] - 
          (2*I)*Pi*z*Log[z] + z*Log[z]^2 + 2*z*PolyLog[2, z])/(2*(-1 + z)) - 
        (e*(-24 + (12*I)*Pi + 24*z - (12*I)*Pi*z - (3*I)*Pi^3*z + 
           12*Log[1 - z] - 12*z*Log[1 - z] + 2*Pi^2*z*Log[1 - z] - 
           12*Log[z] + 12*z*Log[z] + Pi^2*z*Log[z] + (12*I)*Pi*z*Log[1 - z]*
            Log[z] + 12*z*Log[1 - z]^2*Log[z] - (3*I)*Pi*z*Log[z]^2 - 
           6*z*Log[1 - z]*Log[z]^2 + z*Log[z]^3 - Pi^2*(-1 + z - I*Pi*z + 
             4*z*Log[1 - z] + z*Log[z]) + (12*I)*Pi*z*PolyLog[2, z] + 
           12*z*Log[1 - z]*PolyLog[2, z] - 12*z*Log[z]*PolyLog[2, z] + 
           24*z*PolyLog[3, 1 - z] + 18*z*PolyLog[3, z] - 18*z*Zeta[3]))/
         (6*(-1 + z)) + (e^2*(288 - (96*I)*Pi - 288*z + (96*I)*Pi*z - 
           (43*Pi^4*z)/5 - 96*Log[1 - z] + 96*z*Log[1 - z] + 
           (32*I)*Pi^3*z*Log[1 - z] + 5*Pi^2*z*Log[1 - z]^2 - 
           8*z*Log[1 - z]^4 + 96*Log[z] - 96*z*Log[z] - (20*I)*Pi^3*z*
            Log[z] - 18*Pi^2*z*Log[1 - z]*Log[z] + 32*z*Log[1 - z]^3*Log[z] + 
           7*Pi^2*z*Log[z]^2 + (24*I)*Pi*z*Log[1 - z]*Log[z]^2 - 
           24*z*Log[1 - z]^2*Log[z]^2 - (4*I)*Pi*z*Log[z]^3 - 
           8*z*Log[1 - z]*Log[z]^3 + z*Log[z]^4 + Pi^2*(-21*z*Log[1 - z]^2 + 
             Log[1 - z]*(6 + (-6 - (32*I)*Pi)*z + 34*z*Log[z]) + 
             2*(7*(-1 + z) - (3*I)*Pi*(-1 + z) + 4*Pi^2*z + 3*(-1 + z + 
                 (3*I)*Pi*z)*Log[z] - 5*z*Log[z]^2) - 14*z*PolyLog[2, z]) + 
           (96*I)*Pi*z*PolyLog[3, 1 - z] + 96*z*Log[1 - z]*
            PolyLog[3, 1 - z] - 96*z*Log[z]*PolyLog[3, 1 - z] + 
           (48*I)*Pi*z*PolyLog[3, z] + 48*z*Log[1 - z]*PolyLog[3, z] - 
           48*z*Log[z]*PolyLog[3, z] - 96*z*PolyLog[4, 1 - z] - 
           72*z*PolyLog[4, z] - 192*z*PolyLog[4, z/(-1 + z)] + 
           24*(-3 + 3*z - (2*I)*Pi*z - 2*z*Log[1 - z] + 2*z*Log[z])*Zeta[3]))/
         (24*(-1 + z)) + (e^3*(11520 - (2880*I)*Pi - 600*Pi^2 + 
           (180*I)*Pi^3 - 13*Pi^4 - 11520*z + (2880*I)*Pi*z + 600*Pi^2*z - 
           (180*I)*Pi^3*z + 13*Pi^4*z - (10*I)*Pi^5*z - 
           720*z*HPL[{2, 3}, z] - 2160*z*HPL[{3, 2}, z] + 
           1200*z*HPL[{2, 1, 2}, z] + 3600*z*HPL[{2, 2, 1}, z] - 
           2880*Log[1 - z] + 180*Pi^2*Log[1 - z] + 2880*z*Log[1 - z] - 
           180*Pi^2*z*Log[1 - z] - 118*Pi^4*z*Log[1 - z] + 
           (120*I)*Pi^3*z*Log[1 - z]^2 - 480*Pi^2*z*Log[1 - z]^3 + 
           (60*I)*Pi*z*Log[1 - z]^4 - 240*z*Log[1 - z]^5 + 2880*Log[z] - 
           180*Pi^2*Log[z] - 2880*z*Log[z] + 180*Pi^2*z*Log[z] + 
           28*Pi^4*z*Log[z] - (60*I)*Pi^3*z*Log[1 - z]*Log[z] + 
           420*Pi^2*z*Log[1 - z]^2*Log[z] - (240*I)*Pi*z*Log[1 - z]^3*
            Log[z] + 900*z*Log[1 - z]^4*Log[z] + (15*I)*Pi^3*z*Log[z]^2 - 
           90*Pi^2*z*Log[1 - z]*Log[z]^2 + (360*I)*Pi*z*Log[1 - z]^2*
            Log[z]^2 + 15*Pi^2*z*Log[z]^3 - (120*I)*Pi*z*Log[1 - z]*
            Log[z]^3 - 120*z*Log[1 - z]^2*Log[z]^3 + (15*I)*Pi*z*Log[z]^4 + 
           30*z*Log[1 - z]*Log[z]^4 - 3*z*Log[z]^5 + (180*I)*Pi^3*z*
            PolyLog[2, z] - 20*Pi^2*z*Log[1 - z]*PolyLog[2, z] - 
           180*Pi^2*z*Log[z]*PolyLog[2, z] + 600*z*Log[1 - z]^2*Log[z]*
            PolyLog[2, z] + 1200*z*Log[1 - z]*PolyLog[2, z]^2 + 
           600*Pi^2*z*PolyLog[3, 1 - z] + 1200*z*PolyLog[2, z]*
            PolyLog[3, 1 - z] + 390*Pi^2*z*PolyLog[3, z] + 
           3600*z*Log[1 - z]^2*PolyLog[3, z] + 720*z*PolyLog[2, z]*
            PolyLog[3, z] + (1440*I)*Pi*z*PolyLog[4, 1 - z] + 
           8640*z*Log[1 - z]*PolyLog[4, 1 - z] - 1440*z*Log[z]*
            PolyLog[4, 1 - z] + (720*I)*Pi*z*PolyLog[4, z] - 
           2160*z*Log[1 - z]*PolyLog[4, z] - 720*z*Log[z]*PolyLog[4, z] + 
           (1440*I)*Pi*z*PolyLog[4, z/(-1 + z)] - 5760*z*Log[1 - z]*
            PolyLog[4, z/(-1 + z)] - 1440*z*Log[z]*PolyLog[4, z/(-1 + z)] - 
           11520*z*PolyLog[5, 1 - z] - 2520*z*PolyLog[5, z] - 3000*Zeta[3] + 
           (840*I)*Pi*Zeta[3] + 3000*z*Zeta[3] - (840*I)*Pi*z*Zeta[3] - 
           370*Pi^2*z*Zeta[3] + 840*Log[1 - z]*Zeta[3] - 840*z*Log[1 - z]*
            Zeta[3] - 3600*z*Log[1 - z]^2*Zeta[3] - 840*Log[z]*Zeta[3] + 
           840*z*Log[z]*Zeta[3] + (120*I)*Pi*z*Log[z]*Zeta[3] - 
           60*z*Log[z]^2*Zeta[3] - 4200*z*PolyLog[2, z]*Zeta[3] + 
           8280*z*Zeta[5]))/(360*(-1 + z)))/E^(e*EulerGamma)}

RealMasters = {Subscript[M, 1]^R -> r^(1 - e)*Subscript[B, 1]^R, 
     Subscript[M, 2]^R -> (2*(-1 + 2*e)*r^(1 - e)*
         (-4*e*(6*r^2 + 2*r*(-1 + z) + (-1 + z)^2) - e^2*(1 + 4*r - z)*
           (-1 + z) - 4*(-1 + z)^2 + e^3*(-1 + z)^2)*Subscript[B, 2]^R)/
        ((-2 + e)*e*(1 + e)*(2 + e)*(-1 + z)^3) + 
       ((-2 + 3*e)*(3*e^3*r*(8*r^2 + r*(-1 + z) + 2*(-1 + z)^2) + 
          e*(9*r^3 + 3*r^2*(-1 + z) - 4*r*(-1 + z)^2 + (-1 + z)^3) + 
          e^2*(-39*r^3 - 12*r^2*(-1 + z) + r*(-1 + z)^2 + (-1 + z)^3) + 
          r*(-1 + z)^2 + 18*e^4*r^2*(-1 + 2*r + z))*Subscript[B, 2]^R)/
        (e*(-1 + e^2)*(-1 + z)^4) + 
       (-(((-2 + 3*e)*r*(4*e^3*r^2 + e*(3*r^2 + r*(-1 + z) - (-1 + z)^2) + 
             (-1 + z)^2 - 2*e^2*r*(-1 + 4*r + z))*Subscript[B, 2]^R)/
           ((-1 + e)*e*(-1 + z)^4)) + (2*(-1 + e)*r*(4*e^3*r^2 + 
            e*(3*r^2 + r*(-1 + z) - (-1 + z)^2) + (-1 + z)^2 - 
            2*e^2*r*(-1 + 4*r + z))*Subscript[B, 2]^R)/(e*(-1 + 2*e)*
           (-1 + z)^3) + (r*(4*e^3*r^2 + e*(3*r^2 + r*(-1 + z) - 
              (-1 + z)^2) + (-1 + z)^2 - 2*e^2*r*(-1 + 4*r + z))*
           Subscript[B, 2]^R)/((-1 + 2*e)*(-1 + z)^2))/r^(2*e), 
     Subscript[M, 3]^R -> -((-2 + 13*e - 27*e^2 + 18*e^3)*
          (18*e^4*r^2 + e^2*(9*r^2 + 12*r*(-1 + z) + (-1 + z)^2) + 
           2*(-1 + z)^2 + 3*e*(-1 + z)^2 + 3*e^3*r*(-2 + 11*r + 2*z))*
          Subscript[B, 3]^R)/(2*(-1 + e)*e^2*(1 + e)*(2 + e)*(-1 + z)^4) + 
       (-((2 - 7*e + 6*e^2)*(2*e^4*r^2 + e^2*(-3*r^2 - 4*r*(-1 + z) + 
               (-1 + z)^2) - e^3*r*(2 + r - 2*z) + 2*(-1 + z)^2 - 
             3*e*(-1 + z)^2)*Subscript[B, 3]^R)/(2*(-2 + e)*(-1 + e)*e^2*
           (-1 + z)^4) + ((-1 + e)*(2*e^4*r^2 + e^2*(-3*r^2 - 4*r*(-1 + z) + 
              (-1 + z)^2) - e^3*r*(2 + r - 2*z) + 2*(-1 + z)^2 - 
            3*e*(-1 + z)^2)*Subscript[B, 3]^R)/((-2 + e)*e^2*(-1 + z)^3) + 
         ((2*e^4*r^2 + e^2*(-3*r^2 - 4*r*(-1 + z) + (-1 + z)^2) - 
            e^3*r*(2 + r - 2*z) + 2*(-1 + z)^2 - 3*e*(-1 + z)^2)*
           Subscript[B, 3]^R)/(2*(-2 + e)*e*(-1 + z)^2))/r^(2*e) + 
       (Subscript[B, 3]^R + ((-1 + e^(-1))*Subscript[B, 3]^R)/2 + 
         ((1 - 2*e)^2*(-2 + 3*e)*Subscript[B, 3]^R)/((-1 + e)*e^2*
           (-1 + z)^2) + ((e^4*(48*r^2 + 4*r*(-1 + z) + (-1 + z)^2) - 
            e^2*(12*r^2 + 16*r*(-1 + z) + 5*(-1 + z)^2) + 4*(-1 + z)^2 - 
            4*e*(-1 + z)^2 - e^5*(-1 + z)*(-1 + 8*r + z) + 
            e^3*(-1 + z)*(-5 + 32*r + 5*z) + e*(-4 + 8*e + 5*e^2 - 10*e^3 - 
              e^4 + 2*e^5)*(-1 + z)^2*Log[r])*Subscript[B, 3]^R)/
          ((-2 + e)*e^2*(1 + e)*(2 + e)*(-1 + z)^3))/r^e, 
     Subscript[M, 4]^R -> (2*r^(1 - e)*((-2*r)/(-2 + e) + z)*
         Subscript[B, 4]^R)/z^2 + (((-2 + 8*e^2)*r^2 + 2*(-1 + 2*e)*r*z + 
          z^2)*Subscript[B, 4]^R)/z^2, Subscript[M, 5]^R -> 
      ((8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + e^2*(22*r^2 + 10*r*z + z^2) + 
          e*(6*r^2 + 4*r*z + 3*z^2))*Subscript[B, 5]^R)/
        (e*(1 + e)*(2 + e)*z^2*(1 + z)) + 
       ((-1 + e)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 5]^R)/(e*(1 + e)*(2 + e)*z^2*(1 + z)) - 
       (3*(-1 + 2*e)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 5]^R)/(e*(1 + e)*(2 + e)*z^2*(1 + z)) + 
       ((-1 + z)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 5]^R)/((1 + e)*(2 + e)*z^2*(1 + z)) + 
       ((2 - 7*e + 6*e^2)*(2*(2 + 3*e + e^2)*(-1 + z)^2*z^2 + 
          (2 + 5*e + 2*e^2)*r*(-1 + z)*z*(-1 - z + e*(-1 + 7*z)) + 
          (3 + 5*e + 2*e^2)*r^2*(1 - z^2 + e*(3 - 11*z + 2*z^2) + 
            e^2*(2 - 7*z + 23*z^2)))*Subscript[B, 5]^R)/
        ((-1 + e)*e*(1 + e)*(2 + e)*(-1 + z)^3*z^2*(1 + z)) + 
       (((2 - 7*e + 6*e^2)*r*((-2 + e)*(-1 + z)*z + (-3 + 2*e)*r*
             (-1 + z + e*z))*Subscript[B, 5]^R)/((-2 + e)*(-1 + e)*e*
           (-1 + z)^3*z^2) - (2*(-1 + e)*r*((-2 + e)*(-1 + z)*z + 
            (-3 + 2*e)*r*(-1 + z + e*z))*Subscript[B, 5]^R)/
          ((-2 + e)*e*(-1 + z)^2*z^2) - (r*((-2 + e)*(-1 + z)*z + 
            (-3 + 2*e)*r*(-1 + z + e*z))*Subscript[B, 5]^R)/
          ((-2 + e)*(-1 + z)*z^2))/r^(2*e) + ((2*Subscript[B, 5]^R)/(1 + z) - 
         (2*(2 - 7*e + 6*e^2)*Subscript[B, 5]^R)/((-1 + e)*e*(-1 + z)*
           (1 + z)) - Subscript[B, 5]^R/(e + e*z) - 
         ((2 - 4*e)*Subscript[B, 5]^R)/(e + e*z) - 
         ((1 - 2*e)*Subscript[B, 5]^R)/(e + e*z) + 
         ((-((2 - e - 2*e^2 + e^3)*(-1 + z)^2*z^2) + 
            2*(2 - 3*e - 3*e^2 + 2*e^3)*r*z*(-1 + z^2) - 6*(-1 + 2*e)*r^2*
             (1 + z)*(-1 + z + e*(-1 + 3*z)))*Subscript[B, 5]^R)/
          ((-2 + e)*e*(1 + e)*(-1 + z)^2*z^2*(1 + z)))/r^e, 
     Subscript[M, 6]^R -> 2*r^(1 - e)*(1 - (2*r)/(-2 + e))*
        Subscript[B, 6]^R + (1 + (-2 + 4*e)*r + (-2 + 8*e^2)*r^2)*
        Subscript[B, 6]^R, Subscript[M, 7]^R -> 
      -(((-1 + 2*e)*(2 + 8*e^4*r^2 + 4*e^3*r*(1 + 6*r) + 
           e*(3 + 4*r + 6*r^2) + e^2*(1 + 10*r + 22*r^2))*Subscript[B, 7]^R)/
         (e*(1 + e)*(2 + e))) + (Subscript[B, 7]^R + (2 - e^(-1))*
          Subscript[B, 7]^R + (2*r*(-1 + (3*r)/(-2 + e)) + (-1 + e)*Log[r])*
          Subscript[B, 7]^R)/r^e, Subscript[M, 8]^R -> 
      ((-1 + 2*e)*(2 + 8*e^4*r^2 + 4*e^3*r*(1 + 6*r) + e*(3 + 4*r + 6*r^2) + 
          e^2*(1 + 10*r + 22*r^2))*Subscript[B, 8]^R)/(e*(1 + e)*(2 + e)*
         (-1 + z)) - ((-1 + 2*e)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 8]^R)/(e*(1 + e)*(2 + e)*(-1 + z)*z^2) + 
       (Subscript[B, 8]^R + ((1 - 2*e)*Subscript[B, 8]^R)/(e*(-1 + z)) + 
         ((1 - 2*e)*Subscript[B, 8]^R)/(e - e*z) - 
         (2*r*(-((-2 + e)*z) + 3*r*(1 + z))*Subscript[B, 8]^R)/
          ((-2 + e)*z^2))/r^e, Subscript[M, 9]^R -> 
      -(((1 - 2*e)^2*(2 + 4*r + 12*r^2 + 8*e^5*r^2 + 4*e^4*r*(1 + 8*r) + 
           4*e^2*(1 + 4*r + 12*r^2) + e*(5 + 10*r + 26*r^2) + 
           e^3*(1 + 14*r + 54*r^2))*Subscript[B, 9]^R)/(e^2*(1 + e)^2*(2 + e)*
          (-1 + z))) + ((8*e^3*r^2 + (1 + 2*r + 6*r^2)*z^2 + 
          4*e^2*r*(z + 2*r*(2 + z)) + e*(z^2 + 2*r*z*(2 + z) + 
            2*r^2*(3 + 6*z + 2*z^2)))*Subscript[B, 9]^R)/
        (e*(1 + e)*z^2*(1 + z)) + 
       ((-1 + e)*(8*e^3*r^2 + (1 + 2*r + 6*r^2)*z^2 + 
          4*e^2*r*(z + 2*r*(2 + z)) + e*(z^2 + 2*r*z*(2 + z) + 
            2*r^2*(3 + 6*z + 2*z^2)))*Subscript[B, 9]^R)/
        (e*(1 + e)*z^2*(1 + z)) - ((-1 + 2*e)*(8*e^3*r^2 + 
          (1 + 2*r + 6*r^2)*z^2 + 4*e^2*r*(z + 2*r*(2 + z)) + 
          e*(z^2 + 2*r*z*(2 + z) + 2*r^2*(3 + 6*z + 2*z^2)))*
         Subscript[B, 9]^R)/(e*(1 + e)*z^2*(1 + z)) + 
       ((-1 + z)*(8*e^3*r^2 + (1 + 2*r + 6*r^2)*z^2 + 
          4*e^2*r*(z + 2*r*(2 + z)) + e*(z^2 + 2*r*z*(2 + z) + 
            2*r^2*(3 + 6*z + 2*z^2)))*Subscript[B, 9]^R)/
        ((1 + e)*z^2*(1 + z)) + ((-1 + 2*e)*(32*e^6*r^2 - 
          8*e^5*r*(r*(-15 + z) - 2*z) + e*(3 + r^2*(22 - 26*z) + 
            r*(6 - 10*z) - 5*z)*z^2 - 2*(1 + 2*r + 6*r^2)*z^2*(1 + z) + 
          4*e^4*(-(r*(-13 + z)*z) + z^2 - 2*r^2*(-20 + z^2)) - 
          e^3*((-15 + z)*z^2 + 2*r*z*(-22 + 3*z + z^2) + 
            2*r^2*(-45 - 7*z + 8*z^2 + 2*z^3)) - 2*e^2*(2*(-4 + z)*z^2 + 
            4*r*z*(-1 - z + z^2) + r^2*(-9 + 3*z - 7*z^2 + 9*z^3)))*
         Subscript[B, 9]^R)/(e^2*(1 + e)^2*(2 + e)*(-1 + z)*z^2*(1 + z)) - 
       ((2 - 7*e + 6*e^2)*(-2*(1 + 2*r + 6*r^2)*(-1 + z)^2*z^2*(1 + z) + 
          2*e^6*r^2*(2 - 9*z + 57*z^2 + 4*z^3) - e*(-1 + z)^2*
           (z^2*(-5 + 3*z) + 2*r*z*(-2 - 7*z + 3*z^2) + 
            2*r^2*(-3 - 9*z - 23*z^2 + 7*z^3)) + 
          e^5*r*(2*z*(1 - 18*z + 15*z^2 + 2*z^3) + r*(24 - 105*z + 359*z^2 - 
              16*z^3 + 8*z^4)) + e^4*((-1 + z)^2*z^2*(5 + z) + 
            2*r*z*(5 - 56*z + 50*z^2 + z^4) + r^2*(55 - 223*z + 320*z^2 - 
              10*z^3 + 4*z^4 + 4*z^5)) + e^2*((-1 + z)^2*z^2*(21 + z) + 
            2*r*z*(7 + 4*z - 16*z^2 + 4*z^3 + z^4) + 
            r^2*(31 - 59*z + 70*z^2 - 70*z^3 + 2*z^4 + 8*z^5)) + 
          e^3*((-1 + z)^2*z^2*(19 + 3*z) + 6*r*z*(3 - 13*z + 12*z^2 - 3*z^3 + 
              z^4) + r^2*(60 - 201*z + 93*z^2 + 44*z^3 - 40*z^4 + 14*z^5)))*
         Subscript[B, 9]^R)/((-1 + e)*e^2*(1 + e)^2*(2 + e)*(-1 + z)^4*z^2*
         (1 + z)) + ((-1 + (-2 + 4*e)*r - 2*(3 - 8*e + 4*e^2)*r^2)*
          Subscript[B, 9]^R + (1 + (2 - 4*e)*r + 2*(3 - 8*e + 4*e^2)*r^2)*
          Subscript[B, 9]^R + ((-1 + 2*e)*(1 + (2 - 4*e)*r + 
            2*(3 - 8*e + 4*e^2)*r^2)*Subscript[B, 9]^R)/e - 
         ((1 - 2*e)^2*(1 + (2 - 4*e)*r + 2*(3 - 8*e + 4*e^2)*r^2)*
           Subscript[B, 9]^R)/(e^2*(-1 + z)) - 
         ((-1 + 2*e)*(1 + (2 - 4*e)*r + 2*(3 - 8*e + 4*e^2)*r^2)*
           Subscript[B, 9]^R)/(e*(-1 + z)) + 
         ((-1 + (-2 + 4*e)*r - 2*(3 - 8*e + 4*e^2)*r^2)*Subscript[B, 9]^R)/
          (e*(1 + z)) + (2*(-1 + 2*e)*(1 + (2 - 4*e)*r + 2*(3 - 8*e + 4*e^2)*
             r^2)*z*Subscript[B, 9]^R)/(e*(-1 + z)*(1 + z)) + 
         ((-1 + 2*e)*(1 + (2 - 4*e)*r + 2*(3 - 8*e + 4*e^2)*r^2)*
           (-1 + (-1 + 4*e)*z)*Subscript[B, 9]^R)/(e^2*(-1 + z^2)) - 
         ((1 + (2 - 4*e)*r + 2*(3 - 8*e + 4*e^2)*r^2)*
           (1 + z + e*(-1 - 4*z + z^2))*Subscript[B, 9]^R)/
          (e*(-1 + z)*(1 + z)) + ((2*(1 + 2*r + 6*r^2)*(-1 + z)^2*z^2 + 
            4*e^4*r^2*z*(-3 + 10*z - 8*z^2 + 2*z^3) - e*(-1 + z)^2*
             (3*z^2 + 2*r*z*(-4 + 7*z) + 2*r^2*(-6 - 12*z + 25*z^2)) - 
            2*e^3*r*(2*z*(-1 + 4*z - 4*z^2 + z^3) + r*(-2 - 21*z + 76*z^2 - 
                72*z^3 + 20*z^4)) + e^2*((-1 + z)^2*z^2 + 2*r*z*(-6 + 23*z - 
                24*z^2 + 7*z^3) + 2*r^2*(-7 - 18*z + 95*z^2 - 108*z^3 + 
                35*z^4)))*Subscript[B, 9]^R)/(2*(-2 + e)*e*(-1 + z)^2*z^2) + 
         ((-1 + e)*(4*(1 + 2*r + 6*r^2)*(-1 + z)^2*z^2*(1 + z) + 
            4*e^4*r^2*z*(-3 + 11*z - 6*z^2 - 2*z^3 + 2*z^4) - 
            4*e*(-1 + z)^2*(z^2*(2 + z) + 2*r*z*(-1 + 3*z + 3*z^2) + 
              r^2*(-3 - 9*z + 22*z^2 + 22*z^3)) + 2*e^3*r*
             (2*z*(1 - 5*z + 4*z^2 + z^3 - z^4) + r*(2 + 23*z - 91*z^2 + 
                64*z^3 + 24*z^4 - 24*z^5)) + e^2*((-1 + z)^2*z^2*(3 + z) + 
              2*r*z*(-6 + 29*z - 23*z^2 - 9*z^3 + 9*z^4) + 2*r^2*(-7 - 25*z + 
                131*z^2 - 105*z^3 - 51*z^4 + 51*z^5)))*Subscript[B, 9]^R)/
          ((-2 + e)*e^2*(-1 + z)^3*z^2*(1 + z)) - 
         ((2 - 7*e + 6*e^2)*(2*(1 + 2*r + 6*r^2)*(-1 + z)^2*z^2*(1 + z) + 
            2*e^4*r^2*z*(-3 + z + 24*z^2 - 32*z^3 + 12*z^4) - 
            e*(-1 + z)^2*(z^2*(-1 + 7*z) + 2*r*z*(-2 + z + 11*z^2) + 
              2*r^2*(-3 - 9*z + 7*z^2 + 37*z^3)) + e^3*r*(2*z - 22*z^3 + 
              32*z^4 - 12*z^5 + r*(2 + 23*z - 11*z^2 - 176*z^3 + 264*z^4 - 
                104*z^5)) + e^2*((-1 + z)^2*z^2*(-1 + 3*z) + 
              2*r*z*(-3 + 2*z + 26*z^2 - 42*z^3 + 17*z^4) + r^2*(-7 - 25*z + 
                36*z^2 + 180*z^3 - 336*z^4 + 146*z^5)))*Subscript[B, 9]^R)/
          ((-2 + e)*(-1 + e)*e^2*(-1 + z)^4*z^2*(1 + z)))/r^(2*e) + 
       ((1 + (2*r)/(1 + e) + (12*r^2)/(2 + 3*e + e^2))*Subscript[B, 9]^R - 
         ((-1 + e)*(2 + e^2 + 4*r + 12*r^2 + e*(3 + 2*r))*Subscript[B, 9]^R)/
          (2*e*(1 + e)*(2 + e)) - ((-1 + 2*e)*(2 + e^2 + 4*r + 12*r^2 + 
            e*(3 + 2*r))*Subscript[B, 9]^R)/(e*(1 + e)*(2 + e)) + 
         (2*(1 - 2*e)^2*(-2 + 3*e)*(2 + e^2 + 4*r + 12*r^2 + e*(3 + 2*r))*
           Subscript[B, 9]^R)/((-1 + e)*e^2*(1 + e)*(2 + e)*(-1 + z)^2) - 
         ((-1 + 2*e)*(2 + e^2 + 4*r + 12*r^2 + e*(3 + 2*r))*
           Subscript[B, 9]^R)/(e*(1 + e)*(2 + e)*(-1 + z)) + 
         (2*(8*(1 + 2*r + 6*r^2)*(-1 + z)^2*z^2 + e^7*(-1 + z)*z*
             (-((-1 + z)*z) + 4*r*(-1 - 2*z + z^2)) - 4*e*(-1 + z)^2*
             (-z^2 + 2*r*z*(-2 + 3*z) + 2*r^2*(-3 - 6*z + 13*z^2)) - 
            2*e^4*(-6*(-1 + z)^2*z^2 + r*z*(29 - 26*z + 9*z^2 - 12*z^3) + 
              2*r^2*(30 - 66*z + 62*z^2 - 64*z^3 + 17*z^4)) - 
            2*e^2*(9*(-1 + z)^2*z^2 + 2*r*z*(-2 + 5*z - 12*z^2 + 9*z^3) + 
              2*r^2*(-6 + 24*z - 19*z^2 - 10*z^3 + 17*z^4)) + 
            2*e^6*(-((-1 + z)^2*z^2) + r*z*(7 - 6*z + z^2 - 2*z^3) + 
              r^2*(-6 + 24*z + 44*z^2 - 64*z^3 + 26*z^4)) - 
            2*e^5*(-3*(-1 + z)^2*z^2 + r*z*(2 + 29*z - 50*z^2 + 19*z^3) + 
              r^2*(33 - 108*z + 40*z^2 - 68*z^3 + 31*z^4)) + 
            e^3*(-9*(-1 + z)^2*z^2 + 2*r*z*(-26 + 91*z - 112*z^2 + 47*z^3) + 
              r^2*(-66 + 436*z^2 - 752*z^3 + 346*z^4)) + 
            e*(-4 + 8*e + 5*e^2 - 10*e^3 - e^4 + 2*e^5)*(2 + e^2 + 4*r + 
              12*r^2 + e*(3 + 2*r))*(-1 + z)^2*z^2*Log[r])*Subscript[B, 9]^R)/
          ((-2 + e)*e^2*(1 + e)^2*(2 + e)^2*(-1 + z)^3*z^2))/r^e, 
     Subscript[M, 10]^R -> Subscript[B, 10]^R + (2*Subscript[B, 10]^R)/
        (1 - z) + ((1 - 2*e)*Subscript[B, 10]^R)/(e*(-1 + z)^2) - 
       ((1 - 2*e)^2*(6 + 15*e + 16*e^5*r^2 + 8*e^4*r*(1 + 7*r) + 
          4*e^2*(3 + 4*r + 9*r^2) + 3*e^3*(1 + 8*r + 24*r^2))*
         Subscript[B, 10]^R)/(e^2*(1 + e)^2*(2 + e)*(-1 + z)^2) + 
       ((1 - e)*Subscript[B, 10]^R)/(2*e - 2*e*z) + 
       ((1 - 2*e)*Subscript[B, 10]^R)/(e - e*z) + 
       (2*(-1 + 2*e)*(4*e^3*r^2*(-1 + z)^2 + z^2 + 
          e*(2*r*(-1 + z)^2*z + z^2 + 3*r^2*(-1 + z)^2*(1 + z)) + 
          2*e^2*r*(-1 + z)^2*(z + r*(4 + z)))*Subscript[B, 10]^R)/
        (e*(1 + e)*(-1 + z)^2*z^2*(1 + z)) - 
       ((-1 + e)*(8*e^3*r^2*(-1 + z)^2 + z^2*(3 + z) + 
          e*(4*r*(-1 + z)^2*z + 6*r^2*(-1 + z)^2*(1 + z) + z^2*(3 + z)) + 
          4*e^2*r*(-1 + z)^2*(z + r*(4 + z)))*Subscript[B, 10]^R)/
        (e*(1 + e)*(-1 + z)^2*z^2*(1 + z)) + 
       ((-8*e^3*r^2*(-1 + z) + z^2 - 4*e^2*r*(-1 + z)*(z + r*(4 + z)) + 
          e*(-4*r*(-1 + z)*z + z^2 - 6*r^2*(-1 + z^2)))*Subscript[B, 10]^R)/
        (e*(1 + e)*(-1 + z)*z^2*(1 + z)) + 
       ((-8*e^4*r^2*(-1 + z)^3 - z^2*(1 + z) + e*z^2*(2 - z + z^2) - 
          4*e^3*r*(-1 + z)^3*(z + r*(4 + z)) + e^2*(-4*r*(-1 + z)^3*z - 
            6*r^2*(-1 + z)^3*(1 + z) + z^2*(3 + z^2)))*Subscript[B, 10]^R)/
        (e*(1 + e)*(-1 + z)^2*z^2*(1 + z)) + 
       ((-1 + 2*e)*(64*e^6*r^2 - 6*z^2*(1 + z) + 
          e*(z^2 - 7*z^3 + 12*r^2*(-1 + z)*(1 + z)^2 + 8*r*z*(-1 + z^2)) + 
          8*e^5*r*(4*z + r*(29 - 6*z + z^2)) + 4*e^4*(z^2*(2 + z) + 
            r*z*(25 - 6*z + z^2) + r^2*(70 - 31*z + 4*z^2 + z^3)) + 
          e^3*(z^2*(29 + 13*z) + 8*r*z*(9 - 9*z + 2*z^2) + 
            2*r^2*(55 - 57*z - 7*z^2 + 9*z^3)) + 2*e^2*(2*z^2*(7 + 2*z) + 
            2*r*z*(-1 - 12*z + 5*z^2) + r^2*(-7 - 31*z - 11*z^2 + 13*z^3)))*
         Subscript[B, 10]^R)/(e^2*(1 + e)^2*(2 + e)*(-1 + z)^2*z^2*(1 + z)) + 
       ((2 - 7*e + 6*e^2)*(6*(-1 + z)^2*z^2*(1 + z) + 
          2*e^6*r^2*(-2 + 11*z - 147*z^2 - 28*z^3 + 4*z^4) + 
          e*((-1 + z)^2*z^2*(-3 + 5*z) - 4*r*z*(1 + 4*z - 3*z^2 - 4*z^3 + 
              2*z^4) - 6*r^2*(1 - z - 2*z^2 - 4*z^3 - 2*z^4 + 2*z^5)) + 
          e^5*r*(2*z*(-1 + 46*z - 33*z^2 - 14*z^3 + 2*z^4) + 
            r*(-24 + 131*z - 1069*z^2 - 72*z^3 + 4*z^4 + 4*z^5)) + 
          e^3*(-((-1 + z)^2*z^2*(33 + 17*z)) + 2*r*z*(-9 + 142*z - 153*z^2 + 
              18*z^3 + 2*z^4) + r^2*(-60 + 283*z - 431*z^2 - 12*z^3 + 2*z^4 + 
              8*z^5)) - e^2*((-1 + z)^2*z^2*(33 + 13*z) + 
            2*r*z*(7 - 24*z + 51*z^2 - 40*z^3 + 6*z^4) + 
            r^2*(31 - 109*z - 14*z^2 + 38*z^3 - 74*z^4 + 14*z^5)) + 
          e^4*(-((-1 + z)^2*z^2*(9 + 5*z)) + 2*r*z*(-5 + 156*z - 129*z^2 - 
              28*z^3 + 6*z^4) + r^2*(-55 + 289*z - 1232*z^2 + 34*z^3 - 
              40*z^4 + 14*z^5)))*Subscript[B, 10]^R)/((-1 + e)*e^2*(1 + e)^2*
         (2 + e)*(-1 + z)^5*z^2*(1 + z)) + 
       (-(((1 - 2*e)^2*(-1 + 8*e^3*r^2 - 4*e^2*r*(1 + 4*r) + 
             e*(1 + 4*r + 6*r^2))*Subscript[B, 10]^R)/((-1 + e)*e^2*
            (-1 + z)^2)) - ((-1 + 2*e)*(-1 + 8*e^3*r^2 - 4*e^2*r*(1 + 4*r) + 
            e*(1 + 4*r + 6*r^2))*Subscript[B, 10]^R)/((-1 + e)*e*
           (-1 + z)^2) + ((1 - 8*e^3*r^2 + 4*e^2*r*(1 + 4*r) - 
            e*(1 + 4*r + 6*r^2))*Subscript[B, 10]^R)/((-1 + e)*(-1 + z)) + 
         ((-1 + 8*e^3*r^2 - 4*e^2*r*(1 + 4*r) + e*(1 + 4*r + 6*r^2))*
           Subscript[B, 10]^R)/((-1 + e)*(-1 + z)) + 
         ((-1 + 2*e)*(-1 + 8*e^3*r^2 - 4*e^2*r*(1 + 4*r) + 
            e*(1 + 4*r + 6*r^2))*Subscript[B, 10]^R)/((-1 + e)*e*(-1 + z)) + 
         ((1 - 8*e^3*r^2 + 4*e^2*r*(1 + 4*r) - e*(1 + 4*r + 6*r^2))*
           Subscript[B, 10]^R)/((-1 + e)*e*(-1 + z)*(1 + z)) + 
         (2*(-1 + 2*e)*(-1 + 8*e^3*r^2 - 4*e^2*r*(1 + 4*r) + 
            e*(1 + 4*r + 6*r^2))*z*Subscript[B, 10]^R)/((-1 + e)*e*(-1 + z)^2*
           (1 + z)) + ((-1 + 2*e)*(-1 + 8*e^3*r^2 - 4*e^2*r*(1 + 4*r) + 
            e*(1 + 4*r + 6*r^2))*(-1 + (-1 + 4*e)*z)*Subscript[B, 10]^R)/
          ((-1 + e)*e^2*(-1 + z)^2*(1 + z)) - 
         ((-1 + 8*e^3*r^2 - 4*e^2*r*(1 + 4*r) + e*(1 + 4*r + 6*r^2))*
           (1 + z + e*(-1 - 4*z + z^2))*Subscript[B, 10]^R)/
          ((-1 + e)*e*(-1 + z)^2*(1 + z)) + 
         ((-2*(-1 + z)^2*z^2 + 4*e^5*r^2*z*(-3 + 10*z - 8*z^2 + 2*z^3) + 
            e*(5*(-1 + z)^2*z^2 + 8*r*z*(-1 + 2*z - 2*z^2 + z^3) + 
              12*r^2*(-1 + 2*z + z^2 - 2*z^3 + z^4)) - 
            2*e^4*r*(2*z*(-1 + 4*z - 4*z^2 + z^3) + r*(-2 - 23*z + 76*z^2 - 
                72*z^3 + 20*z^4)) - 2*e^2*(2*(-1 + z)^2*z^2 + 
              2*r*z*(-5 + 14*z - 14*z^2 + 5*z^3) + r^2*(-13 + 8*z + 43*z^2 - 
                62*z^3 + 25*z^4)) + e^3*((-1 + z)^2*z^2 + 8*r*z*(-2 + 7*z - 
                7*z^2 + 2*z^3) + 2*r^2*(-9 - 21*z + 95*z^2 - 108*z^3 + 
                35*z^4)))*Subscript[B, 10]^R)/(2*(-2 + e)*(-1 + e)*e*
           (-1 + z)^3*z^2) + ((-4*(-1 + z)^2*z^2*(1 + z) + 
            4*e^5*r^2*z*(-3 + 11*z - 6*z^2 - 2*z^3 + 2*z^4) + 
            e^2*(-((-1 + z)^2*z^2*(11 + 5*z)) - 4*r*z*(-5 + 16*z - 11*z^2 - 
                8*z^3 + 8*z^4) + 2*r^2*(13 + 5*z - 82*z^2 + 62*z^3 + 44*z^4 - 
                44*z^5)) + 2*e^4*r*(2*z*(1 - 5*z + 4*z^2 + z^3 - z^4) + 
              r*(2 + 25*z - 89*z^2 + 64*z^3 + 24*z^4 - 24*z^5)) + 
            4*e*((-1 + z)^2*z^2*(3 + 2*z) + 2*r*z*(-1 + 2*z - z^2 - 2*z^3 + 
                2*z^4) + 3*r^2*(-1 + z + 4*z^2 - 2*z^3 - 2*z^4 + 2*z^5)) + 
            e^3*((-1 + z)^2*z^2*(3 + z) + 4*r*z*(-4 + 17*z - 13*z^2 - 5*z^3 + 
                5*z^4) + 2*r^2*(-9 - 30*z + 128*z^2 - 105*z^3 - 51*z^4 + 
                51*z^5)))*Subscript[B, 10]^R)/((-2 + e)*e^2*(-1 + z)^4*z^2*
           (1 + z)) - ((2 - 7*e + 6*e^2)*(-2*(-1 + z)^2*z^2*(1 + z) + 
            2*e^5*r^2*z*(-3 + z + 24*z^2 - 32*z^3 + 12*z^4) + 
            e^4*r*(2*z - 22*z^3 + 32*z^4 - 12*z^5 + r*(2 + 25*z - 9*z^2 - 
                176*z^3 + 264*z^4 - 104*z^5)) + 
            e^2*(-2*(-1 + z)^2*z^2*(-1 + 5*z) - 2*r*z*(-5 + 6*z + 19*z^2 - 
                38*z^3 + 18*z^4) + r^2*(13 + 5*z - 52*z^2 - 28*z^3 + 
                134*z^4 - 74*z^5)) + e*((-1 + z)^2*z^2*(1 + 9*z) + 
              4*r*z*(-1 + 2*z - z^2 - 2*z^3 + 2*z^4) + 6*r^2*(-1 + z + 
                4*z^2 - 2*z^3 - 2*z^4 + 2*z^5)) + 
            e^3*((-1 + z)^2*z^2*(-1 + 3*z) + 4*r*z*(-2 + z + 16*z^2 - 
                25*z^3 + 10*z^4) + r^2*(-9 - 30*z + 33*z^2 + 180*z^3 - 
                336*z^4 + 146*z^5)))*Subscript[B, 10]^R)/((-2 + e)*(-1 + e)^2*
           e^2*(-1 + z)^5*z^2*(1 + z)))/r^(2*e) + 
       ((4*(1 - 2*e)^2*(-2 + 3*e)*(4 + e^4 + 2*e^3*r - 4*e*r*(2 + 3*r) + 
            e^2*(-5 + 12*r^2))*Subscript[B, 10]^R)/((-2 + e)*(-1 + e)^2*e^2*
           (1 + e)*(2 + e)*(-1 + z)^3) - (2*(-1 + 2*e)*(4 + e^4 + 2*e^3*r - 
            4*e*r*(2 + 3*r) + e^2*(-5 + 12*r^2))*Subscript[B, 10]^R)/
          (e*(4 - 5*e^2 + e^4)*(-1 + z)^2) + 
         ((-4 - e^4 - 2*e^3*r + 4*e*r*(2 + 3*r) + e^2*(5 - 12*r^2))*
           Subscript[B, 10]^R)/((-2 + e)*e*(1 + e)*(2 + e)*(-1 + z)) + 
         (2*(4 + e^4 + 2*e^3*r - 4*e*r*(2 + 3*r) + e^2*(-5 + 12*r^2))*
           Subscript[B, 10]^R)/((-2 + e)*(-1 + e)*(1 + e)*(2 + e)*(-1 + z)) - 
         (2*(-1 + 2*e)*(4 + e^4 + 2*e^3*r - 4*e*r*(2 + 3*r) + 
            e^2*(-5 + 12*r^2))*Subscript[B, 10]^R)/((-2 + e)*(-1 + e)*e*
           (1 + e)*(2 + e)*(-1 + z)) + (2*(16*(-1 + z)^2*z^2 + 
            8*e^9*r*z*(1 + z - 3*z^2 + z^3) - 16*e*r*(2*z*(-2 + 5*z - 6*z^2 + 
                3*z^3) + 3*r*(-2 + 4*z + 3*z^2 - 6*z^3 + 3*z^4)) - 
            2*e^6*(5*(-1 + z)^2*z^2 - 2*r*(-1 + z)^2*z*(-9 + 25*z) + 
              6*r^2*(-9 + 42*z + 35*z^2 - 34*z^3 + 8*z^4)) + 
            e^8*((-1 + z)^2*z^2 - 4*r*(-1 + z)^2*z*(-1 + 3*z) + 
              8*r^2*(-3 + 12*z + 22*z^2 - 32*z^3 + 13*z^4)) + 
            8*e^2*(8*r*(-1 + z)^3*z - 5*(-1 + z)^2*z^2 + 2*r^2*(-3 - 6*z + 
                25*z^2 - 38*z^3 + 16*z^4)) - 2*e^7*r*(z*(38 + 23*z - 86*z^2 + 
                25*z^3) + 6*r*(5 - 16*z + 26*z^2 - 40*z^3 + 17*z^4)) + 
            4*e^3*r*(4*z*(-14 + 23*z - 26*z^2 + 17*z^3) + 3*r*(-30 + 84*z - 
                17*z^2 - 14*z^3 + 19*z^4)) + 2*e^5*r*
             (z*(114 - 13*z - 106*z^2 + 5*z^3) + 6*r*(27 - 84*z + 91*z^2 - 
                122*z^3 + 46*z^4)) + e^4*(33*(-1 + z)^2*z^2 - 
              32*r*(-1 + z)^2*z*(-3 + 7*z) - 12*r^2*(3 - 42*z + 49*z^2 - 
                110*z^3 + 58*z^4)) + 2*e*(-4 + 8*e + 5*e^2 - 10*e^3 - e^4 + 
              2*e^5)*(4 + e^4 + 2*e^3*r - 4*e*r*(2 + 3*r) + 
              e^2*(-5 + 12*r^2))*(-1 + z)^2*z^2*Log[r])*Subscript[B, 10]^R)/
          ((-2 + e)^2*(-1 + e)*e^2*(1 + e)^2*(2 + e)^2*(-1 + z)^4*z^2))/r^e, 
     Subscript[M, 11]^R -> 
      -(((8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + e^2*(22*r^2 + 10*r*z + 
             z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*Subscript[B, 11]^R)/
         (e*(1 + e)*(2 + e)*z^2*(1 + z))) - 
       ((-1 + e)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 11]^R)/(e*(1 + e)*(2 + e)*z^2*(1 + z)) + 
       ((-1 + 2*e)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 11]^R)/(e*(1 + e)*(2 + e)*z^2*(1 + z)) - 
       ((-1 + z)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 11]^R)/((1 + e)*(2 + e)*z^2*(1 + z)) - 
       ((-1 + 2*e)*(-1 + z)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 11]^R)/(e*(1 + e)*(2 + e)*z^2*(1 + z)) + 
       ((2 - 7*e + 6*e^2)*((2 + 3*e + e^2)*(-1 + z)^2*z^2 + 
          (2 + 5*e + 2*e^2)*r*(-1 + z)*z*(-1 - z + e*(-1 + 3*z)) + 
          (3 + 5*e + 2*e^2)*r^2*(1 + z + e*(3 - 8*z - 3*z^2) + 
            e^2*(2 - 5*z + 9*z^2)))*Subscript[B, 11]^R)/
        ((-1 + e)*e*(1 + e)*(2 + e)*(-1 + z)^2*z^2*(1 + z)) + 
       (-((r*((-2 + e)*(-1 + z)*z + (-3 + 2*e)*r*(-1 + e*z))*
            Subscript[B, 11]^R)/((-2 + e)*z^2)) + 
         ((2 - 7*e + 6*e^2)*r*((-2 + e)*(-1 + z)*z + (-3 + 2*e)*r*(-1 + e*z))*
           Subscript[B, 11]^R)/((-2 + e)*(-1 + e)*e*(-1 + z)^2*z^2) - 
         (2*(-1 + e)*r*((-2 + e)*(-1 + z)*z + (-3 + 2*e)*r*(-1 + e*z))*
           Subscript[B, 11]^R)/((-2 + e)*e*(-1 + z)*z^2))/r^(2*e) + 
       (((-2 + 7*e - 6*e^2)*Subscript[B, 11]^R)/((-1 + e)*e*(1 + z)) + 
         ((-1 + z)*Subscript[B, 11]^R)/(1 + z) + 
         ((-1 + 2*e)*(-1 + z)*Subscript[B, 11]^R)/(e*(1 + z)) + 
         Subscript[B, 11]^R/(e + e*z) + ((1 - e + e*z)*Subscript[B, 11]^R)/
          (e + e*z) + ((-1 + e)*((-2 - e + e^2)*(-1 + z)*z^2 + 
            2*(-2 - e + e^2)*r*z*(-1 + z^2) + 6*r^2*(1 + e + z - 2*e*z - 
              3*e*z^2))*Subscript[B, 11]^R)/((-2 + e)*e*(1 + e)*(-1 + z)*z^2*
           (1 + z)))/r^e, Subscript[M, 12]^R -> 
      ((-1 + 2*e)*(-1 + z)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(6*r + z) + 
          e^2*(22*r^2 + 10*r*z + z^2) + e*(6*r^2 + 4*r*z + 3*z^2))*
         Subscript[B, 12]^R)/(e*(1 + e)*(2 + e)*z^2*(1 + z)) + 
       ((8*e^4*r^2 + 2*z^2 + 4*e^3*r*(-2*r*(-2 + z) + z) + 
          e*(r^2*(2 - 4*z) + 3*z^2 - 4*r*z^2) + e^2*(-2*r*(-4 + z)*z + z^2 - 
            2*r^2*(-5 + 6*z)))*Subscript[B, 12]^R)/(e*(1 + e)*(2 + e)*z^2*
         (1 + z)) + ((-1 + e)*(8*e^4*r^2 + 2*z^2 + 
          4*e^3*r*(-2*r*(-2 + z) + z) + e*(r^2*(2 - 4*z) + 3*z^2 - 4*r*z^2) + 
          e^2*(-2*r*(-4 + z)*z + z^2 - 2*r^2*(-5 + 6*z)))*Subscript[B, 12]^R)/
        (e*(1 + e)*(2 + e)*z^2*(1 + z)) - 
       ((-1 + 2*e)*(8*e^4*r^2 + 2*z^2 + 4*e^3*r*(-2*r*(-2 + z) + z) + 
          e*(r^2*(2 - 4*z) + 3*z^2 - 4*r*z^2) + e^2*(-2*r*(-4 + z)*z + z^2 - 
            2*r^2*(-5 + 6*z)))*Subscript[B, 12]^R)/(e*(1 + e)*(2 + e)*z^2*
         (1 + z)) + ((-1 + z)*(8*e^4*r^2 + 2*z^2 + 
          4*e^3*r*(-2*r*(-2 + z) + z) + e*(r^2*(2 - 4*z) + 3*z^2 - 4*r*z^2) + 
          e^2*(-2*r*(-4 + z)*z + z^2 - 2*r^2*(-5 + 6*z)))*Subscript[B, 12]^R)/
        ((1 + e)*(2 + e)*z^2*(1 + z)) - 
       ((2 - 7*e + 6*e^2)*((2 + 3*e + e^2)*(-1 + z)^2*z^2 + 
          2*e*(2 + e)*r*(-1 + z)*z*(-1 + z + e*(-1 + 3*z)) + 
          (1 + 3*e + 2*e^2)*r^2*(1 - z - 2*z^2 + e^2*(2 - 5*z + 9*z^2) + 
            e*(3 - 10*z + 11*z^2)))*Subscript[B, 12]^R)/
        ((-1 + e)*e*(1 + e)*(2 + e)*(-1 + z)^2*z^2*(1 + z)) + 
       ((r^2*(1 + (-2 + e)*z)*Subscript[B, 12]^R)/((-2 + e)*z^2) - 
         ((2 - 7*e + 6*e^2)*r^2*(1 + (-2 + e)*z)*Subscript[B, 12]^R)/
          ((-2 + e)*(-1 + e)*e*(-1 + z)^2*z^2) + 
         (2*(-1 + e)*r^2*(1 + (-2 + e)*z)*Subscript[B, 12]^R)/
          ((-2 + e)*e*(-1 + z)*z^2))/r^(2*e) + 
       (((2 - 7*e + 6*e^2)*Subscript[B, 12]^R)/((-1 + e)*e*(1 + z)) + 
         ((1 - z)*Subscript[B, 12]^R)/(1 + z) + 
         ((-1 - 2*e*(-1 + z) + z)*Subscript[B, 12]^R)/(e*(1 + z)) + 
         ((-1 + e + e*z)*Subscript[B, 12]^R)/(e*(1 + z)) - 
         ((1 - 2*e)*Subscript[B, 12]^R)/(e + e*z) + 
         ((-((2 - 3*e + e^2)*(-1 + z)*z^2) + 2*(-1 + 2*e)*r^2*
             (-1 + z + 2*z^2))*Subscript[B, 12]^R)/((-2 + e)*e*(-1 + z)*z^2*
           (1 + z)))/r^e, Subscript[M, 13]^R -> 
      ((18*e^3*r^2 + e*(13*r^2 - 7*r*(-1 + z) + (-1 + z)^2) - 
          3*e^2*r*(2 + 9*r - 2*z) - 2*r*(1 + r - z))*Subscript[B, 13]^R)/
        (e*(-1 + z)^2) + (2*(-1 + e)*r^(1 - e)*(2*(1 + r - z) + 
          e^2*(-1 + z) - e*(-1 + 4*r + z))*Subscript[B, 13]^R)/
        ((-2 + e)*e*(1 + e)*(-1 + z)) + 
       (-(((-1 + e)*r*(-1 + (-1 + 2*e)*r + z)*Subscript[B, 13]^R)/
           (-1 + 2*e)) + ((-2 + 3*e)*r*(-1 + (-1 + 2*e)*r + z)*
           Subscript[B, 13]^R)/(e*(-1 + z)^2) - 
         (2*(-1 + e)^2*r*(-1 + (-1 + 2*e)*r + z)*Subscript[B, 13]^R)/
          (e*(-1 + 2*e)*(-1 + z)))/r^(2*e), Subscript[M, 14]^R -> 
      (2*(1 + 2*e)*(36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 4*r*(-1 + z)^2 + 
          (-1 + z)^4)*Subscript[B, 14]^R)/(e*(1 + e)*(-1 + z)^5) - 
       (2*(-1 + e)*(1 + 2*e)*(36*r^2 + 128*e^3*r^2 + 
          16*e^2*r*(20*r - (-1 + z)^2) + e*(216*r^2 - 20*r*(-1 + z)^2 + 
            (-1 + z)^4) - 4*r*(-1 + z)^2 + (-1 + z)^4)*(-1 + e*(-1 + z) - z)*
         Subscript[B, 14]^R)/(e*(1 + e)^2*(-1 + z)^7*z) - 
       (2*(36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 4*r*(-1 + z)^2 + 
          (-1 + z)^4)*(-3 - 2*z + z^2)*Subscript[B, 14]^R)/
        ((1 + e)*(-1 + z)^7) - (4*(36*r^2 + 128*e^3*r^2 + 
          16*e^2*r*(20*r - (-1 + z)^2) + e*(216*r^2 - 20*r*(-1 + z)^2 + 
            (-1 + z)^4) - 4*r*(-1 + z)^2 + (-1 + z)^4)*(-1 + e*(-1 + z)^2 - 
          2*z + z^2)*Subscript[B, 14]^R)/((1 + e)^2*(-1 + z)^7) + 
       (2*(36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 4*r*(-1 + z)^2 + 
          (-1 + z)^4)*(-1 + e*(-5 - 2*z + z^2))*Subscript[B, 14]^R)/
        (e*(1 + e)*(-1 + z)^6) - (4*((36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*
           z + 4*e^3*r^2*(1 + 24*z + 14*z^2 - 8*z^3 + z^4) + 
          e*((-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-9 - 2*z + z^2) + 
            3*r^2*(1 + 62*z + 18*z^2 - 10*z^3 + z^4)) + 
          2*e^2*r*((-1 + z)^2*z*(-7 - 2*z + z^2) + 2*r*(2 + 63*z + 30*z^2 - 
              17*z^3 + 2*z^4)))*Subscript[B, 14]^R)/(e*(1 + e)*(-1 + z)^6*
         z^2) + (4*(-1 + 2*e)*((36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z*
           (1 - 3*z - z^2 + z^3) + 4*e^4*r^2*(-1 + z)^2*(1 + 24*z + 46*z^2 - 
            8*z^3 + z^4) + e*(2*(-1 + z)^4*z*(1 - 2*z - z^2 + z^3) + 
            2*r*(-1 + z)^2*z*(-11 + 28*z + 18*z^2 - 16*z^3 + z^4) + 
            3*r^2*(1 + 72*z - 189*z^2 - 140*z^3 + 123*z^4 - 12*z^5 + z^6)) + 
          2*e^3*r*((-1 + z)^4*z*(-7 - 10*z + z^2) + 2*r*(3 + 81*z - 79*z^2 - 
              250*z^3 + 209*z^4 - 31*z^5 + 3*z^6)) + 
          e^2*((-1 + z)^6*z*(1 + z) + 4*r*(-1 + z)^2*z*(-8 + 13*z + 15*z^2 - 
              13*z^3 + z^4) + r^2*(11 + 416*z - 795*z^2 - 1080*z^3 + 
              917*z^4 - 120*z^5 + 11*z^6)))*Subscript[B, 14]^R)/
        (e*(1 + e)^2*(-1 + z)^8*z^2) - 
       (4*(-1 + e)*(256*e^7*r^2*(-1 + z)*z - (36*r^2 - 4*r*(-1 + z)^2 + 
            (-1 + z)^4)*(-1 + z)*z + e*z*(36*r^2*(10 - 8*z - z^2 + z^3) - 
            4*r*(-1 + z)^2*(9 - 7*z - z^2 + z^3) + (-1 + z)^4*
             (5 - 3*z - z^2 + z^3)) + 4*e^6*r*(-8*(-1 + z)^3*z + 
            r*(1 - 234*z + 127*z^2 - 76*z^3 + 63*z^4 - 10*z^5 + z^6)) + 
          e^2*((-1 + z)^4*z*(7 - z - 3*z^2 + 3*z^3) + 2*r*(-1 + z)^2*z*
             (-53 + 22*z + 20*z^2 - 18*z^3 + z^4) + 
            r^2*(3 + 1256*z - 599*z^2 - 456*z^3 + 405*z^4 - 36*z^5 + 
              3*z^6)) + e^3*((-1 + z)^5*z*(-1 + 3*z^2) + 2*r*(-1 + z)^2*z*
             (-55 - 2*z + 48*z^2 - 42*z^3 + 3*z^4) + 
            2*r^2*(7 + 914*z - 63*z^2 - 750*z^3 + 643*z^4 - 78*z^5 + 
              7*z^6)) + 2*e^5*((-1 + z)^5*z + r*(-1 + z)^2*z*
             (37 - 8*z + 14*z^2 - 12*z^3 + z^4) + r^2*(8 - 426*z + 216*z^2 - 
              652*z^3 + 544*z^4 - 82*z^5 + 8*z^6)) + 
          e^4*((-1 + z)^4*z*(-4 - z^2 + z^3) + 2*r*(-1 + z)^2*z*
             (3 - 4*z + 44*z^2 - 38*z^3 + 3*z^4) + 
            r^2*(23 + 724*z + 473*z^2 - 2080*z^3 + 1753*z^4 - 244*z^5 + 
              23*z^6)))*Subscript[B, 14]^R)/(e^2*(1 + e)^3*(-1 + z)^8*z^2) + 
       (4*(-1 + 2*e)*(-2*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z*
           (-1 + z - 3*z^2 + z^3) + 16*e^6*r^2*(-1 + z)^2*(1 - 8*z + 30*z^2 - 
            8*z^3 + z^4) - e*z*((-1 + z)^4*(-5 + 13*z - 7*z^2 + z^3) - 
            4*r*(-1 + z)^2*(-13 + 21*z - 31*z^2 + 9*z^3) + 
            36*r^2*(-15 + 23*z - 37*z^2 + 11*z^3)) + 
          e^2*(2*(-1 + z)^4*z*(2 - 6*z - 4*z^2 + 3*z^3) + 4*r*(-1 + z)^2*z*
             (-23 + 60*z - 14*z^2 - 6*z^3 + z^4) + 
            r^2*(9 + 1234*z - 2773*z^2 + 1416*z^3 + 35*z^4 - 90*z^5 + 
              9*z^6)) + 4*e^5*r*(2*(-1 + z)^4*z*(1 - 6*z + z^2) + 
            r*(15 - 130*z + 641*z^2 - 1340*z^3 + 833*z^4 - 162*z^5 + 
              15*z^6)) + 2*e^4*((-1 + z)^6*z^2 + r*(-1 + z)^2*z*
             (5 - 64*z + 190*z^2 - 112*z^3 + 13*z^4) + 
            2*r^2*(20 - 51*z + 404*z^2 - 1946*z^3 + 1268*z^4 - 227*z^5 + 
              20*z^6)) + e^3*((-1 + z)^4*z*(1 + z - 13*z^2 + 7*z^3) + 
            2*r*(-1 + z)^2*z*(-23 + 50*z + 156*z^2 - 106*z^3 + 11*z^4) + 
            r^2*(45 + 928*z - 2309*z^2 - 3304*z^3 + 2827*z^4 - 504*z^5 + 
              45*z^6)))*Subscript[B, 14]^R)/(e^2*(1 + e)^2*(2 + e)*(-1 + z)^8*
         z^2) + (2*(2 - 7*e + 6*e^2)*(256*e^7*r^2*(-1 + z)*z + 
          2*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2*(1 - 8*z + 3*z^2) + 
          e*((-1 + z)^4*z^2*(27 - 8*z + z^2) + 4*r*(-1 + z)^2*z*
             (-1 - 33*z + 72*z^2 - 27*z^3 + z^4) + 
            6*r^2*(-1 + 10*z + 205*z^2 - 528*z^3 + 203*z^4 - 10*z^5 + z^6)) + 
          e^2*(-((-1 + z)^4*z*(4 - 15*z - 48*z^2 + 23*z^3)) + 
            2*r*(-1 + z)^2*z*(1 - 228*z - 44*z^2 + 36*z^3 + 3*z^4) + 
            r^2*(-31 + 208*z + 4853*z^2 - 1292*z^3 + 119*z^4 - 100*z^5 + 
              19*z^6)) - 2*e^6*r*(16*(-1 + z)^3*z + r*(2 + 681*z + 469*z^2 - 
              2006*z^3 + 1548*z^4 - 515*z^5 + 77*z^6)) - 
          e^3*((-1 + z)^4*z*(10 + 17*z - 56*z^2 + 25*z^3) + 
            2*r*(-1 + z)^2*z*(-43 + 10*z + 670*z^2 - 390*z^3 + 49*z^4) + 
            r^2*(60 + 371*z - 2935*z^2 - 14926*z^3 + 9302*z^4 - 1517*z^5 + 
              125*z^6)) - e^4*((-1 + z)^4*z*(8 + 5*z - 16*z^2 + 7*z^3) + 
            2*r*(-1 + z)^2*z*(-91 - 236*z + 720*z^2 - 444*z^3 + 75*z^4) + 
            r^2*(55 + 1996*z + 5955*z^2 - 27928*z^3 + 18461*z^4 - 4284*z^5 + 
              465*z^6)) - e^5*(-2*(-1 + z)^5*z + 2*r*(-1 + z)^2*z*
             (-67 - 64*z + 206*z^2 - 132*z^3 + 25*z^4) + 
            r^2*(24 + 2583*z + 6053*z^2 - 18170*z^3 + 12994*z^4 - 3709*z^5 + 
              481*z^6)))*Subscript[B, 14]^R)/(e^2*(1 + e)^2*(-2 + e + e^2)*
         (-1 + z)^9*z^2) - (4*((36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2*
           (-1 - 2*z + z^2) + 4*e^5*r^2*(-1 + z)^2*(-1 - 23*z - 54*z^2 + 
            22*z^3 - 9*z^4 + z^5) + e*z*((-1 + z)^4*(-1 + 5*z - 3*z^2 + 
              z^3) - 4*r*(-1 + z)^2*(-1 + z - 11*z^2 + 5*z^3) + 
            36*r^2*(-1 - 13*z^2 + 6*z^3)) + 
          e^2*(-((-1 + z)^4*z*(2 - 7*z + z^3)) + 2*r*(-1 + z)^2*z*
             (11 - 49*z + 14*z^2 + 4*z^3 - 5*z^4 + z^5) + 
            r^2*(-3 - 213*z + 859*z^2 - 535*z^3 - z^4 + 153*z^5 - 39*z^6 + 
              3*z^7)) + 2*e^4*r*((-1 + z)^4*z*(7 + 11*z - 3*z^2 + z^3) + 
            2*r*(-3 - 78*z + 144*z^2 + 283*z^3 - 315*z^4 + 128*z^5 - 34*z^6 + 
              3*z^7)) + e^3*(-((-1 + z)^6*z*(1 + z)) + 4*r*(-1 + z)^2*z*
             (8 - 24*z - 11*z^2 + 15*z^3 - 5*z^4 + z^5) + 
            r^2*(-11 - 405*z + 1507*z^2 + 565*z^3 - 1013*z^4 + 501*z^5 - 
              131*z^6 + 11*z^7)))*Subscript[B, 14]^R)/(e*(1 + e)^2*(-1 + z)^8*
         z^2) + ((-8*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*Subscript[B, 14]^R)/
          ((-1 + e^2)*(-1 + z)^7) - 
         (2*(-36*r^2 + 2*e^2*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) - 
            e*(48*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 4*r*(-1 + z)^2 - 
            (-1 + z)^4)*Subscript[B, 14]^R)/((-1 + e)*e*(-1 + z)^5) + 
         (4*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*Subscript[B, 14]^R)/
          ((-1 + e)*e*(-1 + z)^6*z) + 
         (2*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*(-3 - 2*z + z^2)*Subscript[B, 14]^R)/
          ((-1 + e)*(-1 + z)^7) - 
         (4*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*(-1 + 2*e^2*(-1 + z)^2 + 4*z - z^2 + 
            e*(1 - 6*z + z^2))*Subscript[B, 14]^R)/((-1 + e)*e*(1 + e)*
           (-1 + z)^8*z) - (4*(-1 + 2*e)*(-36*r^2 + 
            e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 4*r*(-1 + z)^2 - 
            (-1 + z)^4)*(1 + z^2 + e*(1 - 6*z + z^2))*Subscript[B, 14]^R)/
          ((-1 + e)*e^2*(1 + e)*(-1 + z)^8*z) - 
         ((-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*(-2 + e*(-11 - 2*z + z^2))*
           Subscript[B, 14]^R)/((-1 + e)*e*(-1 + z)^6) + 
         (4*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*(e^2*(-1 + z)^3 - 2*z + 
            e*(-1 + 7*z - 3*z^2 + z^3))*Subscript[B, 14]^R)/
          ((-1 + e)*e*(1 + e)*(-1 + z)^8*z) + 
         (2*(2*e^6*r^2*(-1 + z)^5*z - 2*(36*r^2 - 4*r*(-1 + z)^2 + 
              (-1 + z)^4)*z*(-1 - 2*z^2 + z^3) + e^5*(-1 + z)*
             (2*(-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-5 + 3*z - 3*z^2 + z^3) + 
              r^2*(-2 + 59*z - 24*z^2 + 26*z^3 - 14*z^4 + 3*z^5)) + 
            e^3*(-((-1 + z)^4*z*(-1 - 10*z - 6*z^2 + 3*z^3)) - 
              2*r*(-1 + z)^2*z*(1 + 20*z + 18*z^2 - 14*z^3 + 3*z^4) + 
              r^2*(4 - 59*z + 391*z^2 + 182*z^3 - 190*z^4 + 65*z^5 - 
                9*z^6)) + e^4*((-1 + z)^4*z*(5 - 8*z - 2*z^2 + z^3) - 
              2*r*(-1 + z)^2*z*(13 - 26*z + 8*z^2 - 4*z^3 + z^4) + 
              r^2*(-7 + 210*z - 393*z^2 + 164*z^3 - 105*z^4 + 42*z^5 - 
                7*z^6)) + e*((-1 + z)^4*z*(1 - 6*z^2 + 3*z^3) + 
              4*r*(-1 + z)^2*z*(-2 + 2*z + 6*z^2 - 5*z^3 + z^4) + 
              6*r^2*(-1 + 20*z - 17*z^2 - 28*z^3 + 31*z^4 - 10*z^5 + z^6)) + 
            e^2*((-1 + z)^4*z*(-7 - 4*z - 2*z^2 + z^3) + 2*r*(-1 + z)^2*z*(
                17 - 2*z + 16*z^2 - 8*z^3 + z^4) + r^2*(7 - 280*z + 35*z^2 - 
                324*z^3 + 193*z^4 - 44*z^5 + 5*z^6)))*Subscript[B, 14]^R)/
          ((-2 + e)*(-1 + e)*e*(1 + e)*(-1 + z)^7*z^2) - 
         (2*(2 - 7*e + 6*e^2)*(2*e^6*r^2*(-1 + z)^5*z - 
            2*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2*(3 + z^2) + 
            e^5*(-1 + z)*(2*(-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-5 + 3*z - 
                3*z^2 + z^3) + r^2*(-2 + 59*z - 24*z^2 + 26*z^3 - 14*z^4 + 
                3*z^5)) + e^3*(-((-1 + z)^4*z*(-2 - 29*z + 3*z^3)) - 
              2*r*(-1 + z)^2*z*(3 + 58*z + 6*z^2 - 14*z^3 + 3*z^4) + 
              r^2*(4 - 23*z + 859*z^2 + 14*z^3 - 190*z^4 + 65*z^5 - 9*z^6)) + 
            e^4*((-1 + z)^4*z*(4 - 9*z + z^3) - 2*r*(-1 + z)^2*z*(11 - 28*z + 
                12*z^2 - 4*z^3 + z^4) + r^2*(-7 + 186*z - 417*z^2 + 212*z^3 - 
                105*z^4 + 42*z^5 - 7*z^6)) + e*((-1 + z)^4*z^2*(41 + 3*z^2) + 
              4*r*(-1 + z)^2*z*(-1 - 39*z - 5*z^3 + z^4) + 6*r^2*(-1 + 10*z + 
                217*z^2 + 31*z^4 - 10*z^5 + z^6)) + 
            e^2*((-1 + z)^4*z*(-4 - 57*z + z^3) + 2*r*(-1 + z)^2*z*(11 + 
                104*z + 12*z^2 - 8*z^3 + z^4) + r^2*(7 - 208*z - 1453*z^2 - 
                228*z^3 + 193*z^4 - 44*z^5 + 5*z^6)))*Subscript[B, 14]^R)/
          ((-2 + e)*(-1 + e)^2*e^2*(1 + e)*(-1 + z)^9*z^2) + 
         (4*(2*e^7*r^2*(-1 + z)^5*z - 2*(36*r^2 - 4*r*(-1 + z)^2 + 
              (-1 + z)^4)*z*(-1 + 2*z - 2*z^2 + z^3) + e^6*(-1 + z)*
             (2*(-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-5 + 3*z - 3*z^2 + z^3) + 
              r^2*(-2 + 61*z - 32*z^2 + 38*z^3 - 22*z^4 + 5*z^5)) + 
            e^3*(-((-1 + z)^4*z*(9 + 8*z - z^2 + 2*z^3)) - 4*r*(-1 + z)^2*z*(
                -11 - 3*z - 2*z^2 - 3*z^3 + z^4) + r^2*(11 - 411*z + 18*z^2 - 
                214*z^3 + 3*z^4 + 21*z^5 - 4*z^6)) + 
            e^5*(-4*r*(-1 + z)^2*z*(5 - 11*z + 2*z^2) + (-1 + z)^4*z*(4 - 
                8*z - z^2 + z^3) + r^2*(-5 + 173*z - 358*z^2 + 138*z^3 - 
                65*z^4 + 25*z^5 - 4*z^6)) + e*((-1 + z)^4*z*(5 - 2*z + z^3) + 
              4*r*(-1 + z)^2*z*(-6 + 4*z - 3*z^3 + z^4) + 6*r^2*(-1 + 44*z - 
                37*z^2 + 8*z^3 + 19*z^4 - 10*z^5 + z^6)) + 
            e^2*((-1 + z)^4*z*(-5 + 10*z - 7*z^2 + 4*z^3) + 2*r*(-1 + z)^2*z*(
                11 - 26*z + 26*z^2 - 18*z^3 + 3*z^4) + r^2*(1 - 100*z + 
                365*z^2 - 432*z^3 + 379*z^4 - 104*z^5 + 11*z^6)) - 
            e^4*((-1 + z)^4*z*(-5 - 10*z - 3*z^2 + 2*z^3) + 4*r*(-1 + z)^2*z*(
                6 + 5*z + 12*z^2 - 9*z^3 + 2*z^4) + r^2*(3 - 115*z - 
                214*z^2 - 310*z^3 + 295*z^4 - 107*z^5 + 16*z^6)))*
           Subscript[B, 14]^R)/((-2 + e)*e^2*(1 + e)^2*(-1 + z)^8*z^2))/
        r^(2*e) + ((8*(1 - 2*e)^2*(-2 + 3*e)*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 14]^R)/((-2 + e)*(-1 + e)^2*e^2*
           (1 + e)*(2 + e)*(-1 + z)^7) - 
         (4*(1 - 2*e)^2*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 14]^R)/(e^2*(4 - 5*e^2 + e^4)*
           (-1 + z)^6) - (8*(-1 + 2*e)*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 14]^R)/(e*(4 - 5*e^2 + e^4)*
           (-1 + z)^6) - (2*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 14]^R)/((-2 + e)*e*(1 + e)*(2 + e)*
           (-1 + z)^5) + (4*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 14]^R)/((4 - 5*e^2 + e^4)*
           (-1 + z)^5) + (4*(16*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2 - 
            4*e^9*r*(-1 + z)^2*z*(-1 - 10*z + 3*z^2) - 
            16*e*r*(2*(-1 + z)^3*z*(1 + z) + 3*r*(-1 + 8*z - 4*z^2 - 8*z^3 + 
                z^4)) + 2*e^7*r*((-1 + z)^2*z*(-19 - 168*z + 55*z^2) + 
              3*r*(-5 + 52*z + 402*z^2 - 76*z^3 + 11*z^4)) - 
            8*e^2*(5*(-1 + z)^4*z^2 + 4*r*(-1 + z)^2*z*(1 + 3*z + z^2) + 
              r^2*(3 - 160*z^2 - 72*z^3 + 15*z^4)) + 
            e^8*((-1 + z)^4*z^2 + 2*r*(-1 + z)^2*z*(1 + 6*z + z^2) + 
              4*r^2*(-3 + 36*z + 310*z^2 - 108*z^3 + 21*z^4)) - 
            6*e^5*r*((-1 + z)^2*z*(-19 - 128*z + 51*z^2) + r*(-27 + 276*z + 
                1498*z^2 - 396*z^3 + 57*z^4)) - 2*e^6*(5*(-1 + z)^4*z^2 + 
              r*(-1 + z)^2*z*(9 + 52*z + 9*z^2) + 3*r^2*(-9 + 120*z + 
                614*z^2 - 384*z^3 + 75*z^4)) + 4*e^3*r*
             (4*(-1 + z)^2*z*(-7 - 16*z + 15*z^2) + r*(-45 + 432*z + 
                948*z^2 - 576*z^3 + 81*z^4)) + 3*e^4*(11*(-1 + z)^4*z^2 + 
              4*r*(-1 + z)^2*z*(4 + 21*z + 4*z^2) + 2*r^2*(-3 + 96*z - 
                190*z^2 - 408*z^3 + 81*z^4)) + e*(-4 + 8*e + 5*e^2 - 10*e^3 - 
              e^4 + 2*e^5)*(32*e*r*(12*r - (-1 + z)^2) + e^2*(192*r^2 + 
                4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 4*(36*r^2 - 4*r*(-1 + z)^2 + 
                (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + e^4*(-1 + z)^4)*z^2*
             Log[r])*Subscript[B, 14]^R)/((-2 + e)^2*(-1 + e)*e^2*(1 + e)^2*
           (2 + e)^2*(-1 + z)^6*z^2))/r^e, Subscript[M, 15]^R -> 
      (2*(1 + 4*e)*(36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 6*r*(-1 + z)^2 + 
          (-1 + z)^4)*Subscript[B, 15]^R)/(e*(1 + e)*(-1 + z)^6) - 
       (2*(-1 + e)*(1 + 4*e)*(36*r^2 + 128*e^3*r^2 + 
          16*e^2*r*(20*r - (-1 + z)^2) + e*(216*r^2 - 20*r*(-1 + z)^2 + 
            (-1 + z)^4) - 6*r*(-1 + z)^2 + (-1 + z)^4)*(-1 + e*(-1 + z) - z)*
         Subscript[B, 15]^R)/(e*(1 + e)^2*(-1 + z)^8*z) - 
       (2*(1 + 4*e)*(36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 6*r*(-1 + z)^2 + 
          (-1 + z)^4)*(-3 - 2*z + z^2)*Subscript[B, 15]^R)/
        ((1 + e)*(1 + 2*e)*(-1 + z)^8) + 
       (2*(36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 6*r*(-1 + z)^2 + 
          (-1 + z)^4)*(-1 + e*(-9 - 2*z + z^2) + 4*e^2*(-5 - 2*z + z^2))*
         Subscript[B, 15]^R)/(e*(1 + e)*(1 + 2*e)*(-1 + z)^7) - 
       (4*(36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 6*r*(-1 + z)^2 + 
          (-1 + z)^4)*(-1 + 4*e^2*(-1 + z)^2 - 2*z + z^2 + 
          e*(-3 - 10*z + 5*z^2))*Subscript[B, 15]^R)/((1 + e)^2*(1 + 2*e)*
         (-1 + z)^8) + (2*(-2*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4)*z^2 + 
          8*e^4*r^2*(1 - 10*z - 81*z^2 - 76*z^3 + 47*z^4 - 10*z^5 + z^6) + 
          4*e^3*r*((-1 + z)^2*z*(1 + 24*z + 14*z^2 - 8*z^3 + z^4) + 
            2*r*(1 - 15*z - 261*z^2 - 154*z^3 + 91*z^4 - 15*z^5 + z^6)) + 
          e*((-1 + z)^4*z^2*(-9 - 2*z + z^2) + r*(-1 + z)^2*z*
             (1 + 78*z + 18*z^2 - 10*z^3 + z^4) - 2*r^2*(1 - 3*z + 345*z^2 + 
              34*z^3 - 15*z^4 - 3*z^5 + z^6)) + 
          e^2*((-1 + z)^4*z^2*(-7 - 2*z + z^2) + 4*r*(-1 + z)^2*z*
             (1 + 39*z + 16*z^2 - 9*z^3 + z^4) - 2*r^2*(1 + 14*z + 1011*z^2 + 
              316*z^3 - 173*z^4 + 14*z^5 + z^6)))*Subscript[B, 15]^R)/
        (e*(1 + e)*(1 + 2*e)*(-1 + z)^7*z^3) - 
       (2*(-1 + 2*e)*(-2*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4)*z^2*
           (1 - 3*z - z^2 + z^3) + 8*e^5*r^2*(-1 + z)^2*(1 - 10*z - 81*z^2 - 
            204*z^3 + 47*z^4 - 10*z^5 + z^6) + 
          e*((-1 + z)^4*z^2*(-11 + 28*z + 18*z^2 - 16*z^3 + z^4) + 
            r*(-1 + z)^2*z*(1 + 88*z - 237*z^2 - 156*z^3 + 139*z^4 - 12*z^5 + 
              z^6) - 2*r^2*(1 - 5*z + 388*z^2 - 1055*z^3 - 494*z^4 + 
              457*z^5 - 8*z^6 - 5*z^7 + z^8)) + 
          e^2*(2*(-1 + z)^4*z^2*(-8 + 13*z + 15*z^2 - 13*z^3 + z^4) + 
            r*(-1 + z)^2*z*(5 + 224*z - 485*z^2 - 536*z^3 + 459*z^4 - 
              56*z^5 + 5*z^6) - 2*r^2*(2 + 7*z + 1336*z^2 - 3175*z^3 - 
              2620*z^4 + 2281*z^5 - 208*z^6 + 7*z^7 + 2*z^8)) + 
          e^3*((-1 + z)^6*z^2*(-7 - 10*z + z^2) + 4*r*(-1 + z)^2*z*
             (2 + 59*z - 78*z^2 - 174*z^3 + 146*z^4 - 21*z^5 + 2*z^6) + 
            2*r^2*(3 - 80*z - 1904*z^2 + 3328*z^3 + 5530*z^4 - 4672*z^5 + 
              688*z^6 - 80*z^7 + 3*z^8)) + 4*e^4*r*
           ((-1 + z)^4*z*(1 + 24*z + 46*z^2 - 8*z^3 + z^4) + 
            r*(4 - 58*z - 580*z^2 + 410*z^3 + 2432*z^4 - 2022*z^5 + 380*z^6 - 
              58*z^7 + 4*z^8)))*Subscript[B, 15]^R)/(e*(1 + e)^2*(1 + 2*e)*
         (-1 + z)^9*z^3) - (2*(-1 + e)*(2048*e^8*r^2*(-1 + z)*z^2 - 
          2*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4)*(-1 + z)*z^2 + 
          2*e*z^2*(36*r^2*(14 - 12*z - z^2 + z^3) + (-1 + z)^4*
             (9 - 7*z - z^2 + z^3) - 2*r*(-1 + z)^2*(34 - 28*z - 3*z^2 + 
              3*z^3)) + e^4*(-((-1 + z)^4*z^2*(3 - 4*z + 44*z^2 - 38*z^3 + 3*
                z^4)) - r*(-1 + z)^2*z*(13 + 748*z + 227*z^2 - 1232*z^3 + 
              1043*z^4 - 140*z^5 + 13*z^6) - 2*r^2*(1 - 87*z - 8008*z^2 - 
              25*z^3 + 8150*z^4 - 6953*z^5 + 896*z^6 - 87*z^7 + z^8)) - 
          8*e^7*r*(32*(-1 + z)^3*z^2 + r*(1 - 12*z + 1028*z^2 - 628*z^3 + 
              374*z^4 - 308*z^5 + 68*z^6 - 12*z^7 + z^8)) + 
          e^2*(-((-1 + z)^4*z^2*(-53 + 22*z + 20*z^2 - 18*z^3 + z^4)) - 
            r*(-1 + z)^2*z*(1 + 568*z - 317*z^2 - 168*z^3 + 151*z^4 - 
              12*z^5 + z^6) + 2*r^2*(1 - 5*z + 2724*z^2 - 1807*z^3 - 
              530*z^4 + 493*z^5 - 8*z^6 - 5*z^7 + z^8)) - 
          4*e^6*(-4*(-1 + z)^5*z^2 + r*(-1 + z)^2*z*(1 - 170*z + 63*z^2 - 
              76*z^3 + 63*z^4 - 10*z^5 + z^6) + 2*r^2*(3 - 41*z + 1170*z^2 - 
              727*z^3 + 1590*z^4 - 1319*z^5 + 258*z^6 - 41*z^7 + 3*z^8)) + 
          e^3*(-((-1 + z)^4*z^2*(-55 - 2*z + 48*z^2 - 42*z^3 + 3*z^4)) - 
            2*r*(-1 + z)^2*z*(3 + 534*z - 115*z^2 - 346*z^3 + 299*z^4 - 
              34*z^5 + 3*z^6) + 2*r^2*(3 + 2*z + 6936*z^2 - 2690*z^3 - 
              3114*z^4 + 2738*z^5 - 216*z^6 + 2*z^7 + 3*z^8)) - 
          e^5*((-1 + z)^4*z^2*(37 - 8*z + 14*z^2 - 12*z^3 + z^4) + 
            4*r*(-1 + z)^2*z*(3 - 75*z + 77*z^2 - 250*z^3 + 209*z^4 - 
              31*z^5 + 3*z^6) + 2*r^2*(11 - 196*z - 1736*z^2 - 2940*z^3 + 
              10394*z^4 - 8716*z^5 + 1448*z^6 - 196*z^7 + 11*z^8)))*
         Subscript[B, 15]^R)/(e^2*(1 + e)^3*(1 + 2*e)*(-1 + z)^9*z^3) + 
       (2*(-1 + 2*e)*(-4*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4)*z^2*
           (-1 + z - 3*z^2 + z^3) + 128*e^7*r^2*(-1 + z)^2*z*
           (1 - 8*z + 30*z^2 - 8*z^3 + z^4) - 8*e^6*r*
           (-8*(-1 + z)^4*z^2*(1 - 6*z + z^2) + r*(1 - 72*z + 588*z^2 - 
              2808*z^3 + 5734*z^4 - 3576*z^5 + 716*z^6 - 72*z^7 + z^8)) + 
          2*e*(-((-1 + z)^4*z^2*(-12 + 17*z - 25*z^2 + 5*z^3 + z^4)) - 
            r*(-1 + z)^2*z*(1 + 100*z - 139*z^2 + 250*z^3 - 67*z^4 - 6*z^5 + 
              z^6) + 2*r^2*(1 - 6*z + 430*z^2 - 584*z^3 + 1128*z^4 - 
              368*z^5 + 16*z^6 - 6*z^7 + z^8)) - 4*e^5*(-4*(-1 + z)^6*z^3 + 
            r*(-1 + z)^2*z*(1 - 30*z + 303*z^2 - 836*z^3 + 495*z^4 - 62*z^5 + 
              z^6) + 2*r^2*(4 - 127*z + 446*z^2 - 2481*z^3 + 9404*z^4 - 
              6129*z^5 + 1182*z^6 - 127*z^7 + 4*z^8)) - 
          e^3*(2*(-1 + z)^4*z^2*(-15 + 39*z + 57*z^2 - 39*z^3 + 2*z^4) + 
            r*(-1 + z)^2*z*(21 + 700*z - 1741*z^2 - 864*z^3 + 1091*z^4 - 
              220*z^5 + 21*z^6) + 2*r^2*(4 - 97*z - 5848*z^2 + 13417*z^3 - 
              2400*z^4 - 2951*z^5 + 880*z^6 - 97*z^7 + 4*z^8)) + 
          e^2*(-((-1 + z)^4*z^2*(-43 + 108*z - 10*z^2 - 24*z^3 + 5*z^4)) - 
            r*(-1 + z)^2*z*(11 + 582*z - 1151*z^2 + 840*z^3 - 23*z^4 - 
              78*z^5 + 11*z^6) + 2*r^2*(5 - 27*z + 3510*z^2 - 6305*z^3 + 
              7014*z^4 - 1769*z^5 + 26*z^6 - 27*z^7 + 5*z^8)) - 
          e^4*((-1 + z)^4*z^2*(-7 - 16*z + 118*z^2 - 64*z^3 + z^4) + 
            4*r*(-1 + z)^2*z*(4 + 61*z - 60*z^2 - 922*z^3 + 612*z^4 - 
              83*z^5 + 4*z^6) + 2*r^2*(19 - 396*z - 3072*z^2 + 6796*z^3 + 
              22010*z^4 - 17204*z^5 + 3360*z^6 - 396*z^7 + 19*z^8)))*
         Subscript[B, 15]^R)/(e^2*(1 + e)^2*(2 + e)*(1 + 2*e)*(-1 + z)^9*
         z^3) + ((2 - 7*e + 6*e^2)*(2048*e^8*r^2*(-1 + z)*z^2 - 
          4*z^3*(6*r*(-1 + z)^2*(1 - 8*z + 3*z^2) - (-1 + z)^4*
             (1 - 8*z + 3*z^2) + 2*r^2*(-17 + 141*z - 52*z^2 + 2*z^3 - 
              3*z^4 + z^5)) + e^3*(-((-1 + z)^4*z^2*(43 - 61*z - 517*z^2 + 
               237*z^3 + 2*z^4)) + r*(-1 + z)^2*z*(32 + 49*z - 2800*z^2 - 
              5166*z^3 + 3276*z^4 - 419*z^5 + 20*z^6) + 
            r^2*(-2 - 306*z + 573*z^2 + 45847*z^3 + 17072*z^4 - 14484*z^5 - 
              147*z^6 + 847*z^7 - 152*z^8)) - 2*e^7*r*(128*(-1 + z)^3*z^2 + 
            r*(-4 + 54*z + 5571*z^2 + 3723*z^3 - 16238*z^4 + 12428*z^5 - 
              4073*z^6 + 579*z^7 + 8*z^8)) + 
          2*e*((-1 + z)^4*z^2*(1 + 30*z - 63*z^2 + 18*z^3 + 2*z^4) + 
            r*(-1 + z)^2*z*(1 - 10*z - 218*z^2 + 644*z^3 - 233*z^4 - 2*z^5 + 
              2*z^6) + 2*r^2*(-1 + 3*z + 16*z^2 + 799*z^3 - 2830*z^4 + 
              1143*z^5 - 60*z^6 - 17*z^7 + 11*z^8)) - 
          e^2*(-((-1 + z)^4*z^2*(-1 + 219*z + 71*z^2 - 63*z^3 + 6*z^4)) - 
            r*(-1 + z)^2*z*(13 - 96*z - 2116*z^2 + 1560*z^3 - 355*z^4 - 
              48*z^5 + 18*z^6) + 2*r^2*(7 - 9*z - 183*z^2 - 10209*z^3 + 
              14121*z^4 - 4711*z^5 + 91*z^6 - 31*z^7 + 28*z^8)) + 
          e^6*(16*(-1 + z)^5*z^2 - 2*r*(-1 + z)^2*z*(-2 - 553*z - 516*z^2 + 
              1682*z^3 - 1062*z^4 + 191*z^5 + 4*z^6) + 
            r^2*(40 - 582*z - 21931*z^2 - 53423*z^3 + 157594*z^4 - 
              113764*z^5 + 33609*z^6 - 4663*z^7 + 48*z^8)) + 
          e^4*(-((-1 + z)^4*z^2*(91 + 155*z - 477*z^2 + 201*z^3 + 6*z^4)) - 
            r*(-1 + z)^2*z*(-37 - 880*z - 1660*z^2 + 14876*z^3 - 8761*z^4 + 
              1220*z^5 + 10*z^6) + r^2*(46 - 984*z - 5343*z^2 + 8357*z^3 + 
              178376*z^4 - 112782*z^5 + 21225*z^6 - 2335*z^7 + 160*z^8)) + 
          e^5*(-((-1 + z)^4*z^2*(67 + 37*z - 125*z^2 + 51*z^3 + 2*z^4)) - 
            r*(-1 + z)^2*z*(-20 - 1605*z - 4380*z^2 + 12754*z^3 - 7792*z^4 + 
              1275*z^5 + 24*z^6) + r^2*(70 - 1146*z - 18451*z^2 - 66077*z^3 + 
              269236*z^4 - 182804*z^5 + 47165*z^6 - 6533*z^7 + 268*z^8)))*
         Subscript[B, 15]^R)/((-1 + e)*e^2*(1 + e)^2*(2 + e)*(1 + 2*e)*
         (-1 + z)^10*z^3) + (2*(-2*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4)*z^3*
           (-1 - 2*z + z^2) + 8*e^6*r^2*(-1 + z)^2*(-1 + 11*z + 71*z^2 + 
            251*z^3 - 123*z^4 + 57*z^5 - 11*z^6 + z^7) - 
          2*e*z^2*((-1 + z)^4*(-1 + z - 11*z^2 + 5*z^3) + 
            36*r^2*(-1 - 4*z - 21*z^2 + 10*z^3) - 2*r*(-1 + z)^2*
             (-3 - 4*z - 47*z^2 + 22*z^3)) + 
          e^2*((-1 + z)^4*z^2*(11 - 49*z + 14*z^2 + 4*z^3 - 5*z^4 + z^5) + 
            r*(-1 + z)^2*z*(-1 - 87*z + 297*z^2 - 365*z^3 + 85*z^4 + 51*z^5 - 
              13*z^6 + z^7) - 2*r^2*(-1 + 6*z - 393*z^2 + 943*z^3 - 
              2533*z^4 + 989*z^5 + 69*z^6 - 3*z^7 - 6*z^8 + z^9)) + 
          4*e^5*r*((-1 + z)^4*z*(-1 - 23*z - 54*z^2 + 22*z^3 - 9*z^4 + z^5) + 
            2*r*(-2 + 31*z + 261*z^2 - 399*z^3 - 1491*z^4 + 1619*z^5 - 
              721*z^6 + 219*z^7 - 31*z^8 + 2*z^9)) + 
          e^3*(2*(-1 + z)^4*z^2*(8 - 24*z - 11*z^2 + 15*z^3 - 5*z^4 + z^5) + 
            r*(-1 + z)^2*z*(-5 - 219*z + 877*z^2 + 75*z^3 - 395*z^4 + 
              235*z^5 - 61*z^6 + 5*z^7) - 2*r^2*(-2 - 5*z - 1329*z^2 + 
              5111*z^3 - 1827*z^4 - 765*z^5 + 945*z^6 - 215*z^7 + 5*z^8 + 
              2*z^9)) + e^4*((-1 + z)^6*z^2*(7 + 11*z - 3*z^2 + z^3) + 
            4*r*(-1 + z)^2*z*(-2 - 57*z + 153*z^2 + 176*z^3 - 208*z^4 + 
              87*z^5 - 23*z^6 + 2*z^7) + 2*r^2*(-3 + 83*z + 1824*z^2 - 
              6352*z^3 - 3770*z^4 + 5690*z^5 - 2768*z^6 + 768*z^7 - 83*z^8 + 
              3*z^9)))*Subscript[B, 15]^R)/(e*(1 + e)^2*(1 + 2*e)*(-1 + z)^9*
         z^3) + ((-4*(-2*r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) + 
            e^2*(192*r^3 - 24*r^2*(-1 + z)^2 + 4*r*(-1 + z)^4 - (-1 + z)^6) + 
            e*(-240*r^3 + 12*r^2*(-1 + z)^2 - 2*r*(-1 + z)^4 + (-1 + z)^6))*
           Subscript[B, 15]^R)/((-1 + e)*(1 + e)*(1 + 2*e)*r*(-1 + z)^8) + 
         ((2*r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) + 
            e*(240*r^3 - 12*r^2*(-1 + z)^2 + 2*r*(-1 + z)^4 - (-1 + z)^6) + 
            e^2*(-192*r^3 + 24*r^2*(-1 + z)^2 - 4*r*(-1 + z)^4 + (-1 + z)^6))*
           Subscript[B, 15]^R)/((-1 + e)*e*r*(-1 + z)^6) + 
         (2*(-2*r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) + 
            e^2*(192*r^3 - 24*r^2*(-1 + z)^2 + 4*r*(-1 + z)^4 - (-1 + z)^6) + 
            e*(-240*r^3 + 12*r^2*(-1 + z)^2 - 2*r*(-1 + z)^4 + (-1 + z)^6))*
           Subscript[B, 15]^R)/((-1 + e)*e*(1 + 2*e)*r*(-1 + z)^7*z) - 
         (2*(-2*r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) + 
            e^2*(192*r^3 - 24*r^2*(-1 + z)^2 + 4*r*(-1 + z)^4 - (-1 + z)^6) + 
            e*(-240*r^3 + 12*r^2*(-1 + z)^2 - 2*r*(-1 + z)^4 + (-1 + z)^6))*
           (-1 + 2*e^2*(-1 + z)^2 + 4*z - z^2 + e*(1 - 6*z + z^2))*
           Subscript[B, 15]^R)/((-1 + e)*e*(1 + e)*(1 + 2*e)*r*(-1 + z)^9*
           z) - (2*(-1 + 2*e)*(-2*r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) + 
            e^2*(192*r^3 - 24*r^2*(-1 + z)^2 + 4*r*(-1 + z)^4 - (-1 + z)^6) + 
            e*(-240*r^3 + 12*r^2*(-1 + z)^2 - 2*r*(-1 + z)^4 + (-1 + z)^6))*
           (1 + z^2 + e*(1 - 6*z + z^2))*Subscript[B, 15]^R)/
          ((-1 + e)*e^2*(1 + e)*(1 + 2*e)*r*(-1 + z)^9*z) + 
         (2*(-2*r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) + 
            e^2*(192*r^3 - 24*r^2*(-1 + z)^2 + 4*r*(-1 + z)^4 - (-1 + z)^6) + 
            e*(-240*r^3 + 12*r^2*(-1 + z)^2 - 2*r*(-1 + z)^4 + (-1 + z)^6))*
           (e^2*(-1 + z)^3 - 2*z + e*(-1 + 7*z - 3*z^2 + z^3))*
           Subscript[B, 15]^R)/((-1 + e)*e*(1 + e)*(1 + 2*e)*r*(-1 + z)^9*
           z) + (2*(-(r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4)*
              (-3 - 2*z + z^2)) + e*(-2*(-1 + z)^6 - 120*r^3*(-3 - 2*z + 
                z^2) + 6*r^2*(-1 + z)^2*(-3 - 2*z + z^2) - r*(-1 + z)^4*(-3 - 
                2*z + z^2)) + 2*e^2*((-1 + z)^6 + 48*r^3*(-3 - 2*z + z^2) - 
              6*r^2*(-1 + z)^2*(-3 - 2*z + z^2) + r*(-1 + z)^4*(-3 - 2*z + 
                z^2)))*Subscript[B, 15]^R)/((-1 + e)*(1 + 2*e)*r*
           (-1 + z)^8) + ((-2*r*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) - 
            2*e^3*(3*(-1 + z)^6 + 48*r^3*(-11 - 2*z + z^2) - 6*r^2*(-1 + z)^
                2*(-11 - 2*z + z^2) + r*(-1 + z)^4*(-11 - 2*z + z^2)) + 
            e*((-1 + z)^6 - 6*r^2*(-1 + z)^2*(-13 - 2*z + z^2) + 
              r*(-1 + z)^4*(-13 - 2*z + z^2) + 12*r^3*(-53 - 6*z + 3*z^2)) + 
            e^2*(5*(-1 + z)^6 - 6*r^2*(-1 + z)^2*(-7 - 2*z + z^2) + 
              r*(-1 + z)^4*(-7 - 2*z + z^2) + 24*r^3*(-47 - 10*z + 5*z^2)))*
           Subscript[B, 15]^R)/((-1 + e)*e*(1 + 2*e)*r*(-1 + z)^7) + 
         (2*(2*e^8*r^2*(4*r*(-2 + z) + (-1 + z)^2)*(-1 + z)^4*z^2 + 
            4*e^9*r^3*(-1 + z)^5*z^2 - 4*r*(-1 + z)*z^2*
             (-6*r*(-1 + z)^2*(1 - z + z^2) + (-1 + z)^4*(1 - z + z^2) + 
              2*r^2*(18 - 19*z + 20*z^2 - 2*z^4 + z^5)) + e^7*(-1 + z)*z*
             (-2*(-1 + z)^6*z + 2*r*(-1 + z)^4*z*(5 - 2*z + z^2) + 
              r^2*(-1 + z)^2*(2 - 63*z + 33*z^2 - 29*z^3 + 9*z^4) + 
              r^3*(-12 + 439*z - 88*z^2 + 38*z^3 + 44*z^4 - 53*z^5 + 
                16*z^6)) + e^5*((-1 + z)^6*z^2*(-5 - 12*z + z^2) - 
              2*r*(-1 + z)^4*z^2*(-17 - 3*z - 14*z^2 + 6*z^3) - 
              6*r^2*(-1 + z)^2*z*(-1 + 37*z - 4*z^2 + 50*z^3 - 33*z^4 + 
                7*z^5) + 2*r^3*(-3 + 6*z + 534*z^2 + 571*z^3 + 1723*z^4 - 
                2012*z^5 + 1040*z^6 - 229*z^7 + 2*z^8)) + 
            2*e*((-1 + z)^7*z^2 - r*(-1 + z)^4*z^2*(-10 + 13*z - 11*z^2 + 
                4*z^3) + r^2*(-1 + z)^2*z*(1 - 64*z + 78*z^2 - 52*z^3 + 
                7*z^4 + 6*z^5) + 2*r^3*(-1 + 3*z + 262*z^2 - 361*z^3 + 
                224*z^4 + 11*z^5 - 64*z^6 - 11*z^7 + 9*z^8)) + 
            e^2*(-((-1 + z)^6*z^2*(5 - 3*z + 2*z^2)) + r*(-1 + z)^4*z^2*(13 + 
                3*z - 5*z^2 + 9*z^3) + r^2*(-1 + z)^2*z*(3 - 92*z - 34*z^2 + 
                132*z^3 - 169*z^4 + 40*z^5) - 2*r^3*(-3 + 39*z - 977*z^2 + 
                643*z^3 - 229*z^4 - 131*z^5 - 91*z^6 + 37*z^7 + 16*z^8)) + 
            e^6*(-((-1 + z)^6*z^2*(4 - 9*z + z^2)) + r*(-1 + z)^4*z^2*(15 - 
                37*z + 5*z^2 + z^3) + 3*r^2*(-1 + z)^2*z*(1 - 36*z + 86*z^2 - 
                20*z^3 + z^4) - 2*r^3*(-2 + 27*z - 630*z^2 + 1189*z^3 + 
                42*z^4 - 579*z^5 + 502*z^6 - 189*z^7 + 24*z^8)) + 
            e^4*(3*(-1 + z)^6*z^2*(3 + 2*z + z^2) - 2*r*(-1 + z)^4*z^2*(16 - 
                3*z + 4*z^2 + 3*z^3) - 6*r^2*(-1 + z)^2*z*(1 - 37*z + 8*z^2 + 
                6*z^3 - 25*z^4 + 7*z^5) + 2*r^3*(-5 + 66*z - 1551*z^2 + 
                264*z^3 - 519*z^4 - 326*z^5 + 323*z^6 - 168*z^7 + 44*z^8)) - 
            e^3*((-1 + z)^6*z^2*(-5 + 6*z + z^2) - 2*r*(-1 + z)^4*z^2*(-22 + 
                21*z - 22*z^2 + 9*z^3) - 3*r^2*(-1 + z)^2*z*(-2 + 95*z - 
                100*z^2 + 114*z^3 - 58*z^4 + 7*z^5) + r^3*(-10 + 36*z + 
                1421*z^2 - 2875*z^3 + 4656*z^4 - 4666*z^5 + 2141*z^6 - 
                567*z^7 + 56*z^8)))*Subscript[B, 15]^R)/
          ((-2 + e)*e^2*(1 + e)^2*(1 + 2*e)*r*(-1 + z)^9*z^3) - 
         ((2 - 7*e + 6*e^2)*(2*e^7*r^2*(2*r*(-3 + z) + (-1 + z)^2)*(-1 + z)^4*
             z^2 + 4*e^8*r^3*(-1 + z)^5*z^2 - 4*r*z^3*
             (-6*r*(-1 + z)^2*(3 + z^2) + (-1 + z)^4*(3 + z^2) + 
              2*r^2*(55 - 3*z + 20*z^2 + 2*z^3 - 3*z^4 + z^5)) + 
            e^6*(-1 + z)*z*(-2*(-1 + z)^6*z + 2*r*(-1 + z)^4*z*(5 - 2*z + 
                z^2) + r^2*(-1 + z)^2*(2 - 61*z + 27*z^2 - 23*z^3 + 7*z^4) + 
              r^3*(-12 + 427*z - 48*z^2 - 10*z^3 + 68*z^4 - 57*z^5 + 
                16*z^6)) - e^3*z*(2*(-1 + z)^6*z*(-2 - 29*z + z^2) - 
              r*(-1 + z)^4*z*(-19 - 149*z - 21*z^2 + 5*z^3) + 
              r^2*(-1 + z)^2*(7 - 141*z - 862*z^2 - 130*z^3 + 15*z^4 + 
                7*z^5) + r^3*(-54 + 1607*z + 9587*z^2 + 3882*z^3 - 4608*z^4 + 
                2563*z^5 - 573*z^6 - 20*z^7)) + 
            e^2*(-2*(-1 + z)^6*z^3*(19 + 3*z) + r*(-1 + z)^4*z^2*(-7 + 47*z + 
                3*z^2 + 13*z^3) + r^2*(-1 + z)^2*z*(1 + 36*z - 298*z^2 + 
                56*z^3 - 159*z^4 + 28*z^5) + r^3*(10 - 90*z + 162*z^2 + 
                7110*z^3 + 858*z^4 + 58*z^5 + 422*z^6 - 6*z^7 - 76*z^8)) + 
            e^5*(-2*(-1 + z)^6*z^2*(2 - 5*z + z^2) - r*(-1 + z)^4*z^2*(-17 + 
                47*z - 15*z^2 + z^3) - r^2*(-1 + z)^2*z*(-5 + 123*z - 
                322*z^2 + 134*z^3 - 33*z^4 + 7*z^5) + r^3*(4 - 66*z + 
                1315*z^2 - 2661*z^3 + 146*z^4 + 1236*z^5 - 1129*z^6 + 
                451*z^7 - 64*z^8)) + 2*e*(2*(-1 + z)^6*z^3*(1 + z) - 
              r*(-1 + z)^4*z^2*(-1 - 26*z - 3*z^2 + 2*z^3) + r^2*(-1 + z)^
                2*z*(1 - 10*z - 156*z^2 - 4*z^3 - 5*z^4 + 6*z^5) + 
              2*r^3*(-1 + 3*z + 16*z^2 + 259*z^3 - 94*z^4 + 51*z^5 - 60*z^6 - 
                17*z^7 + 11*z^8)) + e^4*(2*(-1 + z)^6*z^2*(-1 - 16*z + 
                3*z^2) - r*(-1 + z)^4*z^2*(-17 - 95*z - 3*z^2 + 11*z^3) - 
              r^2*(-1 + z)^2*z*(-1 + 99*z + 550*z^2 + 106*z^3 - 165*z^4 + 
                35*z^5) + r^3*(-10 + 78*z + 41*z^2 + 5675*z^3 + 2676*z^4 - 
                5260*z^5 + 3209*z^6 - 909*z^7 + 68*z^8)))*Subscript[B, 15]^R)/
          ((-2 + e)*(-1 + e)^2*e^2*(1 + e)*(1 + 2*e)*r*(-1 + z)^10*z^3) + 
         ((2*e^7*r^2*(2*r*(-3 + z) + (-1 + z)^2)*(-1 + z)^4*z^2 + 
            4*e^8*r^3*(-1 + z)^5*z^2 - 4*r*z^2*(-6*r*(-1 + z)^2*(-1 - 2*z^2 + 
                z^3) + (-1 + z)^4*(-1 - 2*z^2 + z^3) + 2*r^2*(-18 + z - 
                39*z^2 + 20*z^3 + 2*z^4 - 3*z^5 + z^6)) + e^6*(-1 + z)*z*
             (-2*(-1 + z)^6*z + 2*r*(-1 + z)^4*z*(5 - 2*z + z^2) + 
              r^2*(-1 + z)^2*(2 - 61*z + 27*z^2 - 23*z^3 + 7*z^4) + 
              r^3*(-12 + 427*z - 48*z^2 - 10*z^3 + 68*z^4 - 57*z^5 + 
                16*z^6)) + e^3*z*((-1 + z)^6*z*(7 + 5*z) + r*(-1 + z)^4*z*(
                -33 + 25*z - 17*z^2 + 5*z^3) - r^2*(-1 + z)^2*(7 - 225*z + 
                182*z^2 - 106*z^3 + 15*z^4 + 7*z^5) + r^3*(54 - 2255*z + 
                1381*z^2 - 4314*z^3 + 4608*z^4 - 2563*z^5 + 573*z^6 + 
                20*z^7)) + 2*e*(-((-1 + z)^6*z^2*(1 + z)) - r*(-1 + z)^4*z^2*(
                -6 + 3*z - 5*z^2 + 2*z^3) + r^2*(-1 + z)^2*z*(1 - 40*z + 
                18*z^2 - 16*z^3 - 5*z^4 + 6*z^5) + 2*r^3*(-1 + 3*z + 
                190*z^2 - 11*z^3 + 110*z^4 + 51*z^5 - 60*z^6 - 17*z^7 + 
                11*z^8)) + e^2*((-1 + z)^6*z^2*(-1 + 3*z) + r*(-1 + z)^4*z^2*(
                -9 - 11*z - 25*z^2 + 13*z^3) + r^2*(-1 + z)^2*z*(1 + 48*z + 
                50*z^2 + 224*z^3 - 159*z^4 + 28*z^5) - 2*r^3*(-5 + 45*z - 
                249*z^2 + 573*z^3 + 339*z^4 - 29*z^5 - 211*z^6 + 3*z^7 + 
                38*z^8)) - e^5*(-((-1 + z)^6*z^2*(-5 + 9*z)) + 
              r*(-1 + z)^4*z^2*(-21 + 43*z - 7*z^2 + z^3) + r^2*(-1 + z)^2*z*(
                -5 + 147*z - 298*z^2 + 86*z^3 - 33*z^4 + 7*z^5) + 
              r^3*(-4 + 66*z - 1507*z^2 + 2469*z^3 + 238*z^4 - 1236*z^5 + 
                1129*z^6 - 451*z^7 + 64*z^8)) + 
            e^4*(-((-1 + z)^6*z^2*(1 + 13*z)) - r*(-1 + z)^4*z^2*(-15 - 
                21*z - 23*z^2 + 11*z^3) - r^2*(-1 + z)^2*z*(-1 + 87*z + 
                106*z^2 + 226*z^3 - 165*z^4 + 35*z^5) + r^3*(-10 + 78*z - 
                199*z^2 + 1979*z^3 + 3924*z^4 - 5260*z^5 + 3209*z^6 - 
                909*z^7 + 68*z^8)))*Subscript[B, 15]^R)/((-2 + e)*(-1 + e)*e*
           (1 + e)*(1 + 2*e)*r*(-1 + z)^8*z^3))/r^(2*e) + 
       ((8*(1 - 2*e)^2*(-2 + 3*e)*(e^2*(384*r^2 - 9*(-1 + z)^4) + 
            4*e*(168*r^2 - 13*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) - 
            e^3*(-16*r + (-1 + z)^2)*(-1 + z)^2 + 2*e^4*(-1 + z)^4)*
           Subscript[B, 15]^R)/((-2 + e)*(-1 + e)^2*e^2*(1 + e)*(2 + e)*
           (-1 + z)^8) - (4*(1 - 2*e)^2*(e^2*(384*r^2 - 9*(-1 + z)^4) + 
            4*e*(168*r^2 - 13*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) - 
            e^3*(-16*r + (-1 + z)^2)*(-1 + z)^2 + 2*e^4*(-1 + z)^4)*
           Subscript[B, 15]^R)/(e^2*(4 - 5*e^2 + e^4)*(-1 + z)^7) - 
         (8*(-1 + 2*e)*(e^2*(384*r^2 - 9*(-1 + z)^4) + 
            4*e*(168*r^2 - 13*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) - 
            e^3*(-16*r + (-1 + z)^2)*(-1 + z)^2 + 2*e^4*(-1 + z)^4)*
           Subscript[B, 15]^R)/(e*(4 - 5*e^2 + e^4)*(-1 + z)^7) - 
         (2*(e^2*(384*r^2 - 9*(-1 + z)^4) + 4*e*(168*r^2 - 13*r*(-1 + z)^2 + 
              (-1 + z)^4) + 4*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) - 
            e^3*(-16*r + (-1 + z)^2)*(-1 + z)^2 + 2*e^4*(-1 + z)^4)*
           Subscript[B, 15]^R)/((-2 + e)*e*(1 + e)*(2 + e)*(-1 + z)^6) + 
         (4*(e^2*(384*r^2 - 9*(-1 + z)^4) + 4*e*(168*r^2 - 13*r*(-1 + z)^2 + 
              (-1 + z)^4) + 4*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) - 
            e^3*(-16*r + (-1 + z)^2)*(-1 + z)^2 + 2*e^4*(-1 + z)^4)*
           Subscript[B, 15]^R)/((4 - 5*e^2 + e^4)*(-1 + z)^6) + 
         (4*(8*e^10*r*(-1 + z)^2*z*(2 + 3*r*(-1 + z) + 20*z - 6*z^2) + 
            16*z^2*(-6*r*(-1 + z)^2 + (-1 + z)^4 + 2*r^2*(19 - z - z^2 + 
                z^3)) + 6*e^5*z*(27*(-1 + z)^4*z - 7*r*(-1 + z)^2*(-5 - 
                54*z + 7*z^2) + r^2*(250 - 2387*z - 1269*z^2 + 227*z^3 + 
                75*z^4)) + 8*e^9*((-1 + z)^4*z^2 + r*(-1 + z)^2*z*(1 + 6*z + 
                z^2) + r^2*(-6 + 77*z + 596*z^2 - 180*z^3 + 22*z^4 + 
                3*z^5)) - 4*e^3*(20*(-1 + z)^4*z^2 - 2*r*(-1 + z)^2*z*(-22 - 
                120*z + 41*z^2) + r^2*(51 - 302*z - 1622*z^2 - 1518*z^3 + 
                827*z^4 + 12*z^5)) - 16*e*(-2*(-1 + z)^4*z^2 + 
              2*r*(-1 + z)^2*z*(-1 + 5*z + 2*z^2) + r^2*(-3 + 26*z - 
                136*z^2 - 56*z^3 - z^4 + 14*z^5)) - 2*e^8*(4*(-1 + z)^4*z^2 - 
              2*r*(-1 + z)^2*z*(-37 - 294*z + 99*z^2) + r^2*(60 - 729*z - 
                5437*z^2 + 1253*z^3 - 283*z^4 + 16*z^5)) + 
            8*e^2*((-1 + z)^4*z^2 - r*(-1 + z)^2*z*(-8 + 21*z + 18*z^2) + 
              r^2*(15 - 144*z + 386*z^2 - 58*z^3 + 53*z^4 + 58*z^5)) - 
            2*e^7*(34*(-1 + z)^4*z^2 - r*(-1 + z)^2*z*(-37 - 382*z + 
                11*z^2) + r^2*(-102 + 1454*z + 5603*z^2 - 3635*z^3 + 
                419*z^4 + 101*z^5)) + e^4*(-135*(-1 + z)^4*z^2 + 
              4*r*(-1 + z)^2*z*(-88 - 121*z + 201*z^2) - 6*r^2*(105 - 
                1132*z - 2921*z^2 + 2959*z^3 - 952*z^4 + 125*z^5)) + 
            e^6*(65*(-1 + z)^4*z^2 - 12*r*(-1 + z)^2*z*(-35 - 201*z + 
                84*z^2) + 2*r^2*(315 - 3537*z - 20836*z^2 + 7822*z^3 - 
                2051*z^4 + 143*z^5)) + e*(-4 + 21*e^2 - 21*e^4 + 4*e^6)*
             (e^2*(384*r^2 - 9*(-1 + z)^4) + 4*e*(168*r^2 - 13*r*(-1 + z)^2 + 
                (-1 + z)^4) + 4*(36*r^2 - 6*r*(-1 + z)^2 + (-1 + z)^4) - 
              e^3*(-16*r + (-1 + z)^2)*(-1 + z)^2 + 2*e^4*(-1 + z)^4)*z^2*
             Log[r])*Subscript[B, 15]^R)/((-2 + e)^2*(-1 + e)*e^2*(1 + e)^2*
           (2 + e)^2*(1 + 2*e)*(-1 + z)^7*z^2))/r^e, 
     Subscript[M, 16]^R -> ((1 + 2*e)*(36*r^2 + 128*e^3*r^2 + 
          16*e^2*r*(20*r - (-1 + z)^2) + e*(216*r^2 - 20*r*(-1 + z)^2 + 
            (-1 + z)^4) - 4*r*(-1 + z)^2 + (-1 + z)^4)*Subscript[B, 16]^R)/
        (e*(1 + e)*(-1 + z)^4) - ((-1 + e)*(1 + 2*e)*(36*r^2 + 128*e^3*r^2 + 
          16*e^2*r*(20*r - (-1 + z)^2) + e*(216*r^2 - 20*r*(-1 + z)^2 + 
            (-1 + z)^4) - 4*r*(-1 + z)^2 + (-1 + z)^4)*(-1 + e*(-1 + z) - z)*
         Subscript[B, 16]^R)/(e*(1 + e)^2*(-1 + z)^6*z) - 
       ((36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 4*r*(-1 + z)^2 + 
          (-1 + z)^4)*(-3 - 2*z + z^2)*Subscript[B, 16]^R)/
        ((1 + e)*(-1 + z)^6) - (2*(36*r^2 + 128*e^3*r^2 + 
          16*e^2*r*(20*r - (-1 + z)^2) + e*(216*r^2 - 20*r*(-1 + z)^2 + 
            (-1 + z)^4) - 4*r*(-1 + z)^2 + (-1 + z)^4)*(-1 + e*(-1 + z)^2 - 
          2*z + z^2)*Subscript[B, 16]^R)/((1 + e)^2*(-1 + z)^6) + 
       ((36*r^2 + 128*e^3*r^2 + 16*e^2*r*(20*r - (-1 + z)^2) + 
          e*(216*r^2 - 20*r*(-1 + z)^2 + (-1 + z)^4) - 4*r*(-1 + z)^2 + 
          (-1 + z)^4)*(-1 + e*(-5 - 2*z + z^2))*Subscript[B, 16]^R)/
        (e*(1 + e)*(-1 + z)^5) - (2*((36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*
           z + 4*e^3*r^2*(1 + 24*z + 14*z^2 - 8*z^3 + z^4) + 
          e*((-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-9 - 2*z + z^2) + 
            3*r^2*(1 + 62*z + 18*z^2 - 10*z^3 + z^4)) + 
          2*e^2*r*((-1 + z)^2*z*(-7 - 2*z + z^2) + 2*r*(2 + 63*z + 30*z^2 - 
              17*z^3 + 2*z^4)))*Subscript[B, 16]^R)/(e*(1 + e)*(-1 + z)^5*
         z^2) + (2*(-1 + 2*e)*((36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z*
           (1 - 3*z - z^2 + z^3) + 4*e^4*r^2*(-1 + z)^2*(1 + 24*z + 46*z^2 - 
            8*z^3 + z^4) + e*(2*(-1 + z)^4*z*(1 - 2*z - z^2 + z^3) + 
            2*r*(-1 + z)^2*z*(-11 + 28*z + 18*z^2 - 16*z^3 + z^4) + 
            3*r^2*(1 + 72*z - 189*z^2 - 140*z^3 + 123*z^4 - 12*z^5 + z^6)) + 
          2*e^3*r*((-1 + z)^4*z*(-7 - 10*z + z^2) + 2*r*(3 + 81*z - 79*z^2 - 
              250*z^3 + 209*z^4 - 31*z^5 + 3*z^6)) + 
          e^2*((-1 + z)^6*z*(1 + z) + 4*r*(-1 + z)^2*z*(-8 + 13*z + 15*z^2 - 
              13*z^3 + z^4) + r^2*(11 + 416*z - 795*z^2 - 1080*z^3 + 
              917*z^4 - 120*z^5 + 11*z^6)))*Subscript[B, 16]^R)/
        (e*(1 + e)^2*(-1 + z)^7*z^2) - 
       (2*(-1 + e)*(256*e^7*r^2*(-1 + z)*z - (36*r^2 - 4*r*(-1 + z)^2 + 
            (-1 + z)^4)*(-1 + z)*z + e*z*(36*r^2*(10 - 8*z - z^2 + z^3) - 
            4*r*(-1 + z)^2*(9 - 7*z - z^2 + z^3) + (-1 + z)^4*
             (5 - 3*z - z^2 + z^3)) + 4*e^6*r*(-8*(-1 + z)^3*z + 
            r*(1 - 234*z + 127*z^2 - 76*z^3 + 63*z^4 - 10*z^5 + z^6)) + 
          e^2*((-1 + z)^4*z*(7 - z - 3*z^2 + 3*z^3) + 2*r*(-1 + z)^2*z*
             (-53 + 22*z + 20*z^2 - 18*z^3 + z^4) + 
            r^2*(3 + 1256*z - 599*z^2 - 456*z^3 + 405*z^4 - 36*z^5 + 
              3*z^6)) + e^3*((-1 + z)^5*z*(-1 + 3*z^2) + 2*r*(-1 + z)^2*z*
             (-55 - 2*z + 48*z^2 - 42*z^3 + 3*z^4) + 
            2*r^2*(7 + 914*z - 63*z^2 - 750*z^3 + 643*z^4 - 78*z^5 + 
              7*z^6)) + 2*e^5*((-1 + z)^5*z + r*(-1 + z)^2*z*
             (37 - 8*z + 14*z^2 - 12*z^3 + z^4) + r^2*(8 - 426*z + 216*z^2 - 
              652*z^3 + 544*z^4 - 82*z^5 + 8*z^6)) + 
          e^4*((-1 + z)^4*z*(-4 - z^2 + z^3) + 2*r*(-1 + z)^2*z*
             (3 - 4*z + 44*z^2 - 38*z^3 + 3*z^4) + 
            r^2*(23 + 724*z + 473*z^2 - 2080*z^3 + 1753*z^4 - 244*z^5 + 
              23*z^6)))*Subscript[B, 16]^R)/(e^2*(1 + e)^3*(-1 + z)^7*z^2) + 
       (2*(-1 + 2*e)*(-2*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z*
           (-1 + z - 3*z^2 + z^3) + 16*e^6*r^2*(-1 + z)^2*(1 - 8*z + 30*z^2 - 
            8*z^3 + z^4) - e*z*((-1 + z)^4*(-5 + 13*z - 7*z^2 + z^3) - 
            4*r*(-1 + z)^2*(-13 + 21*z - 31*z^2 + 9*z^3) + 
            36*r^2*(-15 + 23*z - 37*z^2 + 11*z^3)) + 
          e^2*(2*(-1 + z)^4*z*(2 - 6*z - 4*z^2 + 3*z^3) + 4*r*(-1 + z)^2*z*
             (-23 + 60*z - 14*z^2 - 6*z^3 + z^4) + 
            r^2*(9 + 1234*z - 2773*z^2 + 1416*z^3 + 35*z^4 - 90*z^5 + 
              9*z^6)) + 4*e^5*r*(2*(-1 + z)^4*z*(1 - 6*z + z^2) + 
            r*(15 - 130*z + 641*z^2 - 1340*z^3 + 833*z^4 - 162*z^5 + 
              15*z^6)) + 2*e^4*((-1 + z)^6*z^2 + r*(-1 + z)^2*z*
             (5 - 64*z + 190*z^2 - 112*z^3 + 13*z^4) + 
            2*r^2*(20 - 51*z + 404*z^2 - 1946*z^3 + 1268*z^4 - 227*z^5 + 
              20*z^6)) + e^3*((-1 + z)^4*z*(1 + z - 13*z^2 + 7*z^3) + 
            2*r*(-1 + z)^2*z*(-23 + 50*z + 156*z^2 - 106*z^3 + 11*z^4) + 
            r^2*(45 + 928*z - 2309*z^2 - 3304*z^3 + 2827*z^4 - 504*z^5 + 
              45*z^6)))*Subscript[B, 16]^R)/(e^2*(1 + e)^2*(2 + e)*(-1 + z)^7*
         z^2) + ((2 - 7*e + 6*e^2)*(256*e^7*r^2*(-1 + z)*z + 
          2*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2*(1 - 8*z + 3*z^2) + 
          e*((-1 + z)^4*z^2*(27 - 8*z + z^2) + 4*r*(-1 + z)^2*z*
             (-1 - 33*z + 72*z^2 - 27*z^3 + z^4) + 
            6*r^2*(-1 + 10*z + 205*z^2 - 528*z^3 + 203*z^4 - 10*z^5 + z^6)) + 
          e^2*(-((-1 + z)^4*z*(4 - 15*z - 48*z^2 + 23*z^3)) + 
            2*r*(-1 + z)^2*z*(1 - 228*z - 44*z^2 + 36*z^3 + 3*z^4) + 
            r^2*(-31 + 208*z + 4853*z^2 - 1292*z^3 + 119*z^4 - 100*z^5 + 
              19*z^6)) - 2*e^6*r*(16*(-1 + z)^3*z + r*(2 + 681*z + 469*z^2 - 
              2006*z^3 + 1548*z^4 - 515*z^5 + 77*z^6)) - 
          e^3*((-1 + z)^4*z*(10 + 17*z - 56*z^2 + 25*z^3) + 
            2*r*(-1 + z)^2*z*(-43 + 10*z + 670*z^2 - 390*z^3 + 49*z^4) + 
            r^2*(60 + 371*z - 2935*z^2 - 14926*z^3 + 9302*z^4 - 1517*z^5 + 
              125*z^6)) - e^4*((-1 + z)^4*z*(8 + 5*z - 16*z^2 + 7*z^3) + 
            2*r*(-1 + z)^2*z*(-91 - 236*z + 720*z^2 - 444*z^3 + 75*z^4) + 
            r^2*(55 + 1996*z + 5955*z^2 - 27928*z^3 + 18461*z^4 - 4284*z^5 + 
              465*z^6)) - e^5*(-2*(-1 + z)^5*z + 2*r*(-1 + z)^2*z*
             (-67 - 64*z + 206*z^2 - 132*z^3 + 25*z^4) + 
            r^2*(24 + 2583*z + 6053*z^2 - 18170*z^3 + 12994*z^4 - 3709*z^5 + 
              481*z^6)))*Subscript[B, 16]^R)/(e^2*(1 + e)^2*(-2 + e + e^2)*
         (-1 + z)^8*z^2) - (2*((36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2*
           (-1 - 2*z + z^2) + 4*e^5*r^2*(-1 + z)^2*(-1 - 23*z - 54*z^2 + 
            22*z^3 - 9*z^4 + z^5) + e*z*((-1 + z)^4*(-1 + 5*z - 3*z^2 + 
              z^3) - 4*r*(-1 + z)^2*(-1 + z - 11*z^2 + 5*z^3) + 
            36*r^2*(-1 - 13*z^2 + 6*z^3)) + 
          e^2*(-((-1 + z)^4*z*(2 - 7*z + z^3)) + 2*r*(-1 + z)^2*z*
             (11 - 49*z + 14*z^2 + 4*z^3 - 5*z^4 + z^5) + 
            r^2*(-3 - 213*z + 859*z^2 - 535*z^3 - z^4 + 153*z^5 - 39*z^6 + 
              3*z^7)) + 2*e^4*r*((-1 + z)^4*z*(7 + 11*z - 3*z^2 + z^3) + 
            2*r*(-3 - 78*z + 144*z^2 + 283*z^3 - 315*z^4 + 128*z^5 - 34*z^6 + 
              3*z^7)) + e^3*(-((-1 + z)^6*z*(1 + z)) + 4*r*(-1 + z)^2*z*
             (8 - 24*z - 11*z^2 + 15*z^3 - 5*z^4 + z^5) + 
            r^2*(-11 - 405*z + 1507*z^2 + 565*z^3 - 1013*z^4 + 501*z^5 - 
              131*z^6 + 11*z^7)))*Subscript[B, 16]^R)/(e*(1 + e)^2*(-1 + z)^7*
         z^2) + ((-4*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*Subscript[B, 16]^R)/
          ((-1 + e^2)*(-1 + z)^6) + 
         ((36*r^2 - 2*e^2*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            e*(48*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) - 4*r*(-1 + z)^2 + 
            (-1 + z)^4)*Subscript[B, 16]^R)/((-1 + e)*e*(-1 + z)^4) + 
         (2*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*Subscript[B, 16]^R)/
          ((-1 + e)*e*(-1 + z)^5*z) - 
         (2*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*(-1 + 2*e^2*(-1 + z)^2 + 4*z - z^2 + 
            e*(1 - 6*z + z^2))*Subscript[B, 16]^R)/((-1 + e)*e*(1 + e)*
           (-1 + z)^7*z) - (2*(-1 + 2*e)*(-36*r^2 + 
            e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 4*r*(-1 + z)^2 - 
            (-1 + z)^4)*(1 + z^2 + e*(1 - 6*z + z^2))*Subscript[B, 16]^R)/
          ((-1 + e)*e^2*(1 + e)*(-1 + z)^7*z) + 
         (2*(-36*r^2 + e*(24*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 
            4*r*(-1 + z)^2 - (-1 + z)^4)*(e^2*(-1 + z)^3 - 2*z + 
            e*(-1 + 7*z - 3*z^2 + z^3))*Subscript[B, 16]^R)/
          ((-1 + e)*e*(1 + e)*(-1 + z)^7*z) + 
         (2*(-18*r^2*(-3 - 2*z + z^2) + 2*r*(-1 + z)^2*(-3 - 2*z + z^2) - 
            (-1 + z)^4*(-1 - 2*z + z^2) + e*(12*r^2*(-3 - 2*z + z^2) - 
              2*r*(-1 + z)^2*(-3 - 2*z + z^2) + (-1 + z)^4*(-1 - 2*z + z^2)))*
           Subscript[B, 16]^R)/((-1 + e)*(-1 + z)^6) - 
         ((36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4 + 
            e^2*(12*r^2*(-11 - 2*z + z^2) - 2*r*(-1 + z)^2*(-11 - 2*z + 
                z^2) + (-1 + z)^4*(-5 - 2*z + z^2)) - 
            e*(-2*r*(-1 + z)^2*(-9 - 2*z + z^2) + (-1 + z)^4*(-4 - 2*z + 
                z^2) + 6*r^2*(-29 - 6*z + 3*z^2)))*Subscript[B, 16]^R)/
          ((-1 + e)*e*(-1 + z)^5) + ((2*e^6*r^2*(-1 + z)^5*z - 
            2*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z*(-1 - 2*z^2 + z^3) + 
            e^5*(-1 + z)*(2*(-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-5 + 3*z - 
                3*z^2 + z^3) + r^2*(-2 + 59*z - 24*z^2 + 26*z^3 - 14*z^4 + 
                3*z^5)) + e^3*(-((-1 + z)^4*z*(-1 - 10*z - 6*z^2 + 3*z^3)) - 
              2*r*(-1 + z)^2*z*(1 + 20*z + 18*z^2 - 14*z^3 + 3*z^4) + 
              r^2*(4 - 59*z + 391*z^2 + 182*z^3 - 190*z^4 + 65*z^5 - 
                9*z^6)) + e^4*((-1 + z)^4*z*(5 - 8*z - 2*z^2 + z^3) - 
              2*r*(-1 + z)^2*z*(13 - 26*z + 8*z^2 - 4*z^3 + z^4) + 
              r^2*(-7 + 210*z - 393*z^2 + 164*z^3 - 105*z^4 + 42*z^5 - 
                7*z^6)) + e*((-1 + z)^4*z*(1 - 6*z^2 + 3*z^3) + 
              4*r*(-1 + z)^2*z*(-2 + 2*z + 6*z^2 - 5*z^3 + z^4) + 
              6*r^2*(-1 + 20*z - 17*z^2 - 28*z^3 + 31*z^4 - 10*z^5 + z^6)) + 
            e^2*((-1 + z)^4*z*(-7 - 4*z - 2*z^2 + z^3) + 2*r*(-1 + z)^2*z*(
                17 - 2*z + 16*z^2 - 8*z^3 + z^4) + r^2*(7 - 280*z + 35*z^2 - 
                324*z^3 + 193*z^4 - 44*z^5 + 5*z^6)))*Subscript[B, 16]^R)/
          ((-2 + e)*(-1 + e)*e*(1 + e)*(-1 + z)^6*z^2) - 
         ((2 - 7*e + 6*e^2)*(2*e^6*r^2*(-1 + z)^5*z - 
            2*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2*(3 + z^2) + 
            e^5*(-1 + z)*(2*(-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-5 + 3*z - 
                3*z^2 + z^3) + r^2*(-2 + 59*z - 24*z^2 + 26*z^3 - 14*z^4 + 
                3*z^5)) + e^3*(-((-1 + z)^4*z*(-2 - 29*z + 3*z^3)) - 
              2*r*(-1 + z)^2*z*(3 + 58*z + 6*z^2 - 14*z^3 + 3*z^4) + 
              r^2*(4 - 23*z + 859*z^2 + 14*z^3 - 190*z^4 + 65*z^5 - 9*z^6)) + 
            e^4*((-1 + z)^4*z*(4 - 9*z + z^3) - 2*r*(-1 + z)^2*z*(11 - 28*z + 
                12*z^2 - 4*z^3 + z^4) + r^2*(-7 + 186*z - 417*z^2 + 212*z^3 - 
                105*z^4 + 42*z^5 - 7*z^6)) + e*((-1 + z)^4*z^2*(41 + 3*z^2) + 
              4*r*(-1 + z)^2*z*(-1 - 39*z - 5*z^3 + z^4) + 6*r^2*(-1 + 10*z + 
                217*z^2 + 31*z^4 - 10*z^5 + z^6)) + 
            e^2*((-1 + z)^4*z*(-4 - 57*z + z^3) + 2*r*(-1 + z)^2*z*(11 + 
                104*z + 12*z^2 - 8*z^3 + z^4) + r^2*(7 - 208*z - 1453*z^2 - 
                228*z^3 + 193*z^4 - 44*z^5 + 5*z^6)))*Subscript[B, 16]^R)/
          ((-2 + e)*(-1 + e)^2*e^2*(1 + e)*(-1 + z)^8*z^2) + 
         (2*(2*e^7*r^2*(-1 + z)^5*z - 2*(36*r^2 - 4*r*(-1 + z)^2 + 
              (-1 + z)^4)*z*(-1 + 2*z - 2*z^2 + z^3) + e^6*(-1 + z)*
             (2*(-1 + z)^4*z + 2*r*(-1 + z)^2*z*(-5 + 3*z - 3*z^2 + z^3) + 
              r^2*(-2 + 61*z - 32*z^2 + 38*z^3 - 22*z^4 + 5*z^5)) + 
            e^3*(-((-1 + z)^4*z*(9 + 8*z - z^2 + 2*z^3)) - 4*r*(-1 + z)^2*z*(
                -11 - 3*z - 2*z^2 - 3*z^3 + z^4) + r^2*(11 - 411*z + 18*z^2 - 
                214*z^3 + 3*z^4 + 21*z^5 - 4*z^6)) + 
            e^5*(-4*r*(-1 + z)^2*z*(5 - 11*z + 2*z^2) + (-1 + z)^4*z*(4 - 
                8*z - z^2 + z^3) + r^2*(-5 + 173*z - 358*z^2 + 138*z^3 - 
                65*z^4 + 25*z^5 - 4*z^6)) + e*((-1 + z)^4*z*(5 - 2*z + z^3) + 
              4*r*(-1 + z)^2*z*(-6 + 4*z - 3*z^3 + z^4) + 6*r^2*(-1 + 44*z - 
                37*z^2 + 8*z^3 + 19*z^4 - 10*z^5 + z^6)) + 
            e^2*((-1 + z)^4*z*(-5 + 10*z - 7*z^2 + 4*z^3) + 2*r*(-1 + z)^2*z*(
                11 - 26*z + 26*z^2 - 18*z^3 + 3*z^4) + r^2*(1 - 100*z + 
                365*z^2 - 432*z^3 + 379*z^4 - 104*z^5 + 11*z^6)) - 
            e^4*((-1 + z)^4*z*(-5 - 10*z - 3*z^2 + 2*z^3) + 4*r*(-1 + z)^2*z*(
                6 + 5*z + 12*z^2 - 9*z^3 + 2*z^4) + r^2*(3 - 115*z - 
                214*z^2 - 310*z^3 + 295*z^4 - 107*z^5 + 16*z^6)))*
           Subscript[B, 16]^R)/((-2 + e)*e^2*(1 + e)^2*(-1 + z)^7*z^2))/
        r^(2*e) + ((4*(1 - 2*e)^2*(-2 + 3*e)*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 16]^R)/((-2 + e)*(-1 + e)^2*e^2*
           (1 + e)*(2 + e)*(-1 + z)^6) - 
         (2*(1 - 2*e)^2*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 16]^R)/(e^2*(4 - 5*e^2 + e^4)*
           (-1 + z)^5) - (4*(-1 + 2*e)*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 16]^R)/(e*(4 - 5*e^2 + e^4)*
           (-1 + z)^5) + (2*(32*e*r*(12*r - (-1 + z)^2) + 
            e^2*(192*r^2 + 4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + 
            e^4*(-1 + z)^4)*Subscript[B, 16]^R)/((4 - 5*e^2 + e^4)*
           (-1 + z)^4) - ((32*e*r*(12*r - (-1 + z)^2) + 
            4*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4) - 
            e^2*(-192*r^2 - 4*r*(-1 + z)^2 + 5*(-1 + z)^4) + 
            8*e^3*r*(-1 + z)^2 + e^4*(-1 + z)^4)*Subscript[B, 16]^R)/
          ((-2 + e)*e*(1 + e)*(2 + e)*(-1 + z)^4) + 
         (2*(16*(36*r^2 - 4*r*(-1 + z)^2 + (-1 + z)^4)*z^2 - 
            4*e^9*r*(-1 + z)^2*z*(-1 - 10*z + 3*z^2) - 
            16*e*r*(2*(-1 + z)^3*z*(1 + z) + 3*r*(-1 + 8*z - 4*z^2 - 8*z^3 + 
                z^4)) + 2*e^7*r*((-1 + z)^2*z*(-19 - 168*z + 55*z^2) + 
              3*r*(-5 + 52*z + 402*z^2 - 76*z^3 + 11*z^4)) - 
            8*e^2*(5*(-1 + z)^4*z^2 + 4*r*(-1 + z)^2*z*(1 + 3*z + z^2) + 
              r^2*(3 - 160*z^2 - 72*z^3 + 15*z^4)) + 
            e^8*((-1 + z)^4*z^2 + 2*r*(-1 + z)^2*z*(1 + 6*z + z^2) + 
              4*r^2*(-3 + 36*z + 310*z^2 - 108*z^3 + 21*z^4)) - 
            6*e^5*r*((-1 + z)^2*z*(-19 - 128*z + 51*z^2) + r*(-27 + 276*z + 
                1498*z^2 - 396*z^3 + 57*z^4)) - 2*e^6*(5*(-1 + z)^4*z^2 + 
              r*(-1 + z)^2*z*(9 + 52*z + 9*z^2) + 3*r^2*(-9 + 120*z + 
                614*z^2 - 384*z^3 + 75*z^4)) + 4*e^3*r*
             (4*(-1 + z)^2*z*(-7 - 16*z + 15*z^2) + r*(-45 + 432*z + 
                948*z^2 - 576*z^3 + 81*z^4)) + 3*e^4*(11*(-1 + z)^4*z^2 + 
              4*r*(-1 + z)^2*z*(4 + 21*z + 4*z^2) + 2*r^2*(-3 + 96*z - 
                190*z^2 - 408*z^3 + 81*z^4)) + e*(-4 + 8*e + 5*e^2 - 10*e^3 - 
              e^4 + 2*e^5)*(32*e*r*(12*r - (-1 + z)^2) + e^2*(192*r^2 + 
                4*r*(-1 + z)^2 - 5*(-1 + z)^4) + 4*(36*r^2 - 4*r*(-1 + z)^2 + 
                (-1 + z)^4) + 8*e^3*r*(-1 + z)^2 + e^4*(-1 + z)^4)*z^2*
             Log[r])*Subscript[B, 16]^R)/((-2 + e)^2*(-1 + e)*e^2*(1 + e)^2*
           (2 + e)^2*(-1 + z)^5*z^2))/r^e}

VirtualMasters = {Subscript[M, 1]^V -> (ALARM*x^5 + x^2*Subscript[B, 1]^V - 
        4*(-1 + e)*x^3*Subscript[B, 1]^V + 2*(5 - 9*e + 4*e^2)*x^4*
         Subscript[B, 1]^V)/x^(2*e), Subscript[M, 2]^V -> 
      (ALARM*x^4 + x*Subscript[B, 2]^V - 2*(-1 + e)*x^2*Subscript[B, 2]^V + 
        (3 - 5*e + 2*e^2)*x^3*Subscript[B, 2]^V)/x^e, 
     Subscript[M, 3]^V -> ALARM*x^(2 - 2*e) + 
       (ALARM*x^4 + x*Subscript[B, 3]^V + 2*(2 - 3*e)*x^2*Subscript[B, 3]^V + 
         (9 - 25*e + 18*e^2)*x^3*Subscript[B, 3]^V)/x^e, 
     Subscript[M, 4]^V -> ALARM*x^3 + ALARM*x^(1 - e) + Subscript[B, 4]^V + 
       2*(1 - 2*e)*x*Subscript[B, 4]^V + 2*(1 - 2*e)^2*x^2*Subscript[B, 4]^V, 
     Subscript[M, 5]^V -> ALARM*x^3 + Subscript[B, 5]^V - 
       (-1 + e)^2*Subscript[B, 5]^V + (6*e*(1 + 2*e)*x*(-Subscript[B, 5]^V + 
          (-1 + e)^2*Subscript[B, 5]^V))/(1 + e) - 
       (6*e*(-1 + 7*e + 24*e^2 + 12*e^3)*x^2*(-Subscript[B, 5]^V + 
          (-1 + e)^2*Subscript[B, 5]^V))/((1 + e)*(2 + e)) + 
       (ALARM*x^3 + 2*(-1 + e)^2*Subscript[B, 5]^V - 4*(-3 + e)*(-1 + e)*e*x*
          Subscript[B, 5]^V + (2*(-1 + e)*e*(-6 + 55*e - 15*e^2 + 2*e^3)*x^2*
           Subscript[B, 5]^V)/(-2 + e))/x^e + 
       (ALARM*x^3 - (-1 + e)^2*Subscript[B, 5]^V + 2*e*(3 - 5*e + 2*e^2)*x*
          Subscript[B, 5]^V - (2*e*(3 - 28*e + 40*e^2 - 21*e^3 + 4*e^4)*x^2*
           Subscript[B, 5]^V)/(-2 + e))/x^(2*e), Subscript[M, 6]^V -> 
      ALARM*x^3 + ALARM*x^(1 - 2*e) + Subscript[B, 6]^V - 
       (-1 + e)^2*Subscript[B, 6]^V + (3*(1 + 2*e)^2*x*(-Subscript[B, 6]^V + 
          (-1 + e)^2*Subscript[B, 6]^V))/(1 + e) - 
       (6*(1 + 11*e + 33*e^2 + 36*e^3 + 12*e^4)*x^2*(-Subscript[B, 6]^V + 
          (-1 + e)^2*Subscript[B, 6]^V))/((1 + e)*(2 + e)) + 
       (ALARM*x^3 + (-1 + e)^2*Subscript[B, 6]^V - 2*(-1 + e)*
          (-2 - 3*e + e^2)*x*Subscript[B, 6]^V + 
         ((-1 + e)*(8 + 66*e + 47*e^2 - 15*e^3 + 2*e^4)*x^2*
           Subscript[B, 6]^V)/(-2 + e))/x^e, Subscript[M, 7]^V -> 
      ALARM*x^3 + (2*(-2 + 3*e)*Subscript[B, 7]^V)/(-1 + 2*e) - 
       ((1 + 2*e)*(2 - 9*e + 9*e^2)*x*Subscript[B, 7]^V)/(e*(-1 + 2*e)) + 
       ((-4 + 20*e - 13*e^2 - 42*e^3 + 9*e^4 + 54*e^5)*x^2*Subscript[B, 7]^V)/
        (e*(-1 + 4*e^2)) + (ALARM*x^4 + ((-1 + 2*e)*x*Subscript[B, 7]^V)/e - 
         (2*(-1 + 2*e)*(2 - 5*e - 3*e^2 + 3*e^3)*x^2*Subscript[B, 7]^V)/
          ((-2 + e)*e*(1 + e)) + ((44 - 152*e + 119*e^2 + 122*e^3 - 173*e^4 - 
            20*e^5 + 36*e^6)*x^3*Subscript[B, 7]^V)/((-2 + e)*e*(1 + e)*
           (2 + e)))/x^e + (ALARM*x^4 - 
         (x*((-1 + 4*e)*(2*Subscript[B, 7]^V - 6*e*Subscript[B, 7]^V + 
              7*e^2*Subscript[B, 7]^V - 4*e^3*Subscript[B, 7]^V + 
              (-1 + 2*e)^3*Subscript[B, 7]^V) + e*(-1 + 2*e)*Log[x]*
             (-((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 7]^V) + (-1 + e)^2*(-1 + 
                6*e)*Subscript[B, 7]^V + 2*(-Subscript[B, 7]^V + 
                4*e*Subscript[B, 7]^V - 7*e^2*Subscript[B, 7]^V + 
                4*e^3*Subscript[B, 7]^V))))/((1 - 2*e)^2*e*(-1 + 4*e)) + 
         (x^2*(-4*Subscript[B, 7]^V + 34*e*Subscript[B, 7]^V - 
            68*e^2*Subscript[B, 7]^V - 141*e^3*Subscript[B, 7]^V + 
            727*e^4*Subscript[B, 7]^V - 1102*e^5*Subscript[B, 7]^V + 
            788*e^6*Subscript[B, 7]^V - 264*e^7*Subscript[B, 7]^V + 
            32*e^8*Subscript[B, 7]^V - 2*e*(2 - 13*e + 27*e^2 - 20*e^3 + 
              4*e^4)*Log[x]*(-((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 7]^V) + 
              (-1 + e)^2*(-1 + 6*e)*Subscript[B, 7]^V + 
              2*(-Subscript[B, 7]^V + 4*e*Subscript[B, 7]^V - 
                7*e^2*Subscript[B, 7]^V + 4*e^3*Subscript[B, 7]^V))))/
          (2*(1 - 2*e)^2*(-1 + e)*e*(-1 + 4*e)) + 
         (x^3*(-88*Subscript[B, 7]^V + 892*e*Subscript[B, 7]^V - 
            2944*e^2*Subscript[B, 7]^V + 810*e^3*Subscript[B, 7]^V + 
            21300*e^4*Subscript[B, 7]^V - 71541*e^5*Subscript[B, 7]^V + 
            123566*e^6*Subscript[B, 7]^V - 134203*e^7*Subscript[B, 7]^V + 
            95744*e^8*Subscript[B, 7]^V - 43972*e^9*Subscript[B, 7]^V + 
            12072*e^10*Subscript[B, 7]^V - 1728*e^11*Subscript[B, 7]^V + 
            96*e^12*Subscript[B, 7]^V - 2*e*(44 - 358*e + 1230*e^2 - 
              2323*e^3 + 2610*e^4 - 1749*e^5 + 662*e^6 - 124*e^7 + 8*e^8)*
             Log[x]*(-((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 7]^V) + 
              (-1 + e)^2*(-1 + 6*e)*Subscript[B, 7]^V + 
              2*(-Subscript[B, 7]^V + 4*e*Subscript[B, 7]^V - 
                7*e^2*Subscript[B, 7]^V + 4*e^3*Subscript[B, 7]^V))))/
          (4*(-2 + e)*(-1 + e)*e*(-1 + 2*e)^3*(-1 + 4*e)))/x^(2*e), 
     Subscript[M, 8]^V -> ALARM + 
       (ALARM*x^2 - ((1 + 2*e - 10*e^2 + e^3 + 6*e^4)*Subscript[B, 8]^V)/
          (1 + e) + ((1 - 3*e + 2*e^2)*Subscript[B, 8]^V)/(2*x) + 
         ((2 + 21*e + 11*e^2 - 145*e^3 - 13*e^4 + 100*e^5 + 36*e^6)*x*
           Subscript[B, 8]^V)/(2*(1 + e)*(2 + e)))/x^e + 
       (ALARM*x^2 - ((-1 + 4*e)*(-2*Subscript[B, 8]^V + (1 - 3*e + 2*e^2)*
              Subscript[B, 8]^V) + 2*e*Log[x]*(-((1 - 2*e)^2*(-1 + 3*e)*
               Subscript[B, 8]^V) + (-1 + e)^2*(-1 + 6*e)*Subscript[B, 8]^V + 
             2*(-Subscript[B, 8]^V + 4*e*Subscript[B, 8]^V - 7*e^2*
                Subscript[B, 8]^V + 4*e^3*Subscript[B, 8]^V)))/
          ((-2 + 8*e)*x) + (Subscript[B, 8]^V + 3*e*Subscript[B, 8]^V - 
           22*e^2*Subscript[B, 8]^V - 29*e^3*Subscript[B, 8]^V + 
           71*e^4*Subscript[B, 8]^V - 50*e^5*Subscript[B, 8]^V + 
           8*e^6*Subscript[B, 8]^V - e*(-2 - 5*e + 2*e^2)*Log[x]*
            (-((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 8]^V) + 
             (-1 + e)^2*(-1 + 6*e)*Subscript[B, 8]^V + 
             2*(-Subscript[B, 8]^V + 4*e*Subscript[B, 8]^V - 7*e^2*
                Subscript[B, 8]^V + 4*e^3*Subscript[B, 8]^V)))/(-1 + 4*e) + 
         (x*(-2*Subscript[B, 8]^V - 17*e*Subscript[B, 8]^V + 
            82*e^2*Subscript[B, 8]^V + 204*e^3*Subscript[B, 8]^V - 
            658*e^4*Subscript[B, 8]^V - 793*e^5*Subscript[B, 8]^V + 
            3497*e^6*Subscript[B, 8]^V - 3889*e^7*Subscript[B, 8]^V + 
            1818*e^8*Subscript[B, 8]^V - 356*e^9*Subscript[B, 8]^V + 
            24*e^10*Subscript[B, 8]^V - (-2 + e)^2*e*(1 + 6*e - e^2 - 
              32*e^3 + 4*e^4)*Log[x]*(-((1 - 2*e)^2*(-1 + 3*e)*
                Subscript[B, 8]^V) + (-1 + e)^2*(-1 + 6*e)*Subscript[B, 8]^
                V + 2*(-Subscript[B, 8]^V + 4*e*Subscript[B, 8]^V - 
                7*e^2*Subscript[B, 8]^V + 4*e^3*Subscript[B, 8]^V))))/
          (2*(-2 + e)*(-1 + 2*e)*(-1 + 4*e)))/x^(2*e), 
     Subscript[M, 9]^V -> ALARM*x^3 + ALARM*x^(1 - 2*e) + 
       (Subscript[B, 9]^V + (1 - 2*e)^2*Subscript[B, 9]^V - 
         (-1 + e)^2*Subscript[B, 9]^V)/(e*(-1 + 2*e)) + 
       (2*(1 + 2*e)*x*(-Subscript[B, 9]^V + 3*e*Subscript[B, 9]^V - 
          6*e^2*Subscript[B, 9]^V - e^3*Subscript[B, 9]^V))/
        ((1 + e)^2*(-1 + 2*e)) - (2*(1 + 2*e)*x^2*(2*Subscript[B, 9]^V - 
          11*e*Subscript[B, 9]^V + 38*e^2*Subscript[B, 9]^V - 
          24*e^3*Subscript[B, 9]^V - 86*e^4*Subscript[B, 9]^V - 
          19*e^5*Subscript[B, 9]^V + 10*e^6*Subscript[B, 9]^V))/
        ((1 + e)^2*(2 + e)^2*(-1 + 2*e)) + 
       (ALARM*x^3 + (-2*Subscript[B, 9]^V + (-1 + e)^2*Subscript[B, 9]^V + 
           3*e*Subscript[B, 9]^V - 2*e^2*Subscript[B, 9]^V + 
           e*Log[x]*(-Subscript[B, 9]^V + 2*(-1 + e)^2*Subscript[B, 9]^V + 
             3*e*Subscript[B, 9]^V - 2*e^2*Subscript[B, 9]^V + 
             (-1 + 3*e - 2*e^2)*Subscript[B, 9]^V))/(e*(-1 + 2*e)) - 
         (2*x*(2*Subscript[B, 9]^V - 2*e*Subscript[B, 9]^V - 
            6*e^2*Subscript[B, 9]^V + 10*e^3*Subscript[B, 9]^V - 
            4*e^4*Subscript[B, 9]^V - (-1 + e)^2*(-1 + 5*e)*
             Subscript[B, 9]^V + (-1 + e)*e*Log[x]*(-Subscript[B, 9]^V + 
              2*(-1 + e)^2*Subscript[B, 9]^V + 3*e*Subscript[B, 9]^V - 
              2*e^2*Subscript[B, 9]^V + (-1 + 3*e - 2*e^2)*Subscript[B, 9]^
                V)))/((-1 + e)*(-1 + 2*e)) + 
         (x^2*(4*Subscript[B, 9]^V - 21*e*Subscript[B, 9]^V + 
            9*e^2*Subscript[B, 9]^V + 98*e^3*Subscript[B, 9]^V - 
            178*e^4*Subscript[B, 9]^V + 112*e^5*Subscript[B, 9]^V - 
            24*e^6*Subscript[B, 9]^V - (-1 + e)^2*(-2 + 35*e - 91*e^2 + 
              22*e^3)*Subscript[B, 9]^V + e*(-2 + 7*e - 7*e^2 + 2*e^3)*Log[x]*
             (-Subscript[B, 9]^V + 2*(-1 + e)^2*Subscript[B, 9]^V + 
              3*e*Subscript[B, 9]^V - 2*e^2*Subscript[B, 9]^V + 
              (-1 + 3*e - 2*e^2)*Subscript[B, 9]^V)))/((-2 + e)*(-1 + e)*
           (-1 + 2*e)))/x^e, Subscript[M, 10]^V -> 
      (ALARM*x^4 + ((-1 + 2*e)*x*Subscript[B, 10]^V)/e - 
         (2*(1 - 3*e - e^2 + 6*e^3)*x^2*Subscript[B, 10]^V)/(e*(1 + e)) + 
         ((-6 + 23*e - 4*e^2 - 65*e^3 + 40*e^4 + 36*e^5)*x^3*
           Subscript[B, 10]^V)/(e*(1 + e)*(2 + e)))/x^e + 
       (ALARM*x^4 + x*(Subscript[B, 10]^V + (-2 + e^(-1))*Subscript[B, 10]^
             V - (-1 + e)*Log[x]*Subscript[B, 10]^V) + 
         (2*x^2*(Subscript[B, 10]^V - 3*e*Subscript[B, 10]^V + 
            e^2*Subscript[B, 10]^V + e*(1 - 3*e + 2*e^2)*Log[x]*
             Subscript[B, 10]^V))/e + (x^3*(-6*Subscript[B, 10]^V + 
            29*e*Subscript[B, 10]^V - 42*e^2*Subscript[B, 10]^V + 
            13*e^3*Subscript[B, 10]^V + e*(-6 + 29*e - 49*e^2 + 34*e^3 - 
              8*e^4)*Log[x]*Subscript[B, 10]^V))/((-2 + e)*e))/x^(2*e), 
     Subscript[M, 11]^V -> ALARM*x^3 - (-Subscript[B, 11]^V + 
         (-1 + e)^2*Subscript[B, 11]^V)/(2*(1 - 5*e + 6*e^2)) + 
       ((1 + 2*e)*x*(-Subscript[B, 11]^V + (-1 + e)^2*Subscript[B, 11]^V))/
        (2*e*(1 + e)) - ((-2 - 5*e + 7*e^2 + 6*e^3)*x^2*
         (-Subscript[B, 11]^V + (-1 + e)^2*Subscript[B, 11]^V))/
        (e*(1 + e)*(2 + e)) + (ALARM*x^3 + ((-1 + e)*Subscript[B, 11]^V)/
          (-1 + 2*e) - (2*(-1 + e)^3*x*Subscript[B, 11]^V)/(e*(-1 + 2*e)) + 
         ((-1 + e)*(-8 + 4*e + 18*e^2 - 5*e^3 + e^4)*x^2*Subscript[B, 11]^V)/
          ((-2 + e)*e*(1 + e)))/x^e + 
       (ALARM*x^4 + (x*(-Subscript[B, 11]^V + 4*e*Subscript[B, 11]^V + 
            25*e^2*Subscript[B, 11]^V - 22*e^3*Subscript[B, 11]^V + 
            12*e^4*Subscript[B, 11]^V + (-3 + 18*e - 32*e^2 + 26*e^3 - 9*e^4)*
             Subscript[B, 11]^V - 2*(-1 + e)^2*e*(1 - 5*e + 6*e^2)*Log[x]*
             Subscript[B, 11]^V))/(2*(-1 + e)*e*(-1 + 2*e)*(-1 + 3*e)) + 
         (x^2*(-((6 - 35*e + 57*e^2 - 32*e^3 + e^4 + 3*e^5)*Subscript[B, 11]^
               V) + 2*(-1 + e)^2*e*(-2 + 11*e - 17*e^2 + 6*e^3)*Log[x]*
             Subscript[B, 11]^V + (-2 + e)*((3 - 16*e + 19*e^2)*Subscript[B, 
                 11]^V - 2*((1 - 5*e + 16*e^2)*Subscript[B, 11]^V + 
                e*(-1 + 6*e - 11*e^2 + 6*e^3)*Subscript[B, 11]^V))))/
          ((-2 + e)*(-1 + e)*e*(-1 + 3*e)) + 
         (x^3*((18 - 197*e + 868*e^2 - 1964*e^3 + 1688*e^4 - 447*e^5 - 
              78*e^6 + 40*e^7)*Subscript[B, 11]^V - 2*e*(1 - 3*e + 2*e^2)^2*
             (-6 + 29*e - 37*e^2 + 12*e^3)*Log[x]*Subscript[B, 11]^V + 
            (-6 + 23*e - 26*e^2 + 8*e^3)*((-3 + 16*e - 19*e^2)*Subscript[B, 
                 11]^V + 2*((1 - 5*e + 16*e^2)*Subscript[B, 11]^V + 
                e*(-1 + 6*e - 11*e^2 + 6*e^3)*Subscript[B, 11]^V))))/
          (2*(-2 + e)*(-1 + e)*e*(-1 + 2*e)*(-1 + 3*e)))/x^(2*e), 
     Subscript[M, 12]^V -> ALARM*x^3 + ALARM*x^(2 - 2*e) + ALARM*x^(2 - e) + 
       Subscript[B, 12]^V + (2*(2 - 3*e)*e*x*Subscript[B, 12]^V)/(-1 + 2*e) + 
       ((2 - 3*e + 2*e^2 - 15*e^3 + 18*e^4)*x^2*Subscript[B, 12]^V)/
        (2*e*(-1 + 2*e)), Subscript[M, 13]^V -> 
      ALARM*x^3 + ALARM*x^(2 - 2*e) + ALARM*x^(1 - e) + Subscript[B, 13]^V + 
       4*(1 - 2*e)*x*Subscript[B, 13]^V + 8*(1 - 2*e)^2*x^2*
        Subscript[B, 13]^V, Subscript[M, 14]^V -> 
      ALARM*x^3 + (x^2*(160*Subscript[B, 14]^V + 1184*e*Subscript[B, 14]^V + 
          2488*e^2*Subscript[B, 14]^V - 464*e^3*Subscript[B, 14]^V - 
          3216*e^4*Subscript[B, 14]^V + 11643*e^5*Subscript[B, 14]^V + 
          27797*e^6*Subscript[B, 14]^V + 21259*e^7*Subscript[B, 14]^V + 
          7271*e^8*Subscript[B, 14]^V + 998*e^9*Subscript[B, 14]^V - 
          6*(4 + 42*e + 188*e^2 + 483*e^3 + 781*e^4 + 758*e^5 + 372*e^6 + 
            72*e^7)*Subscript[B, 14]^V - 6*(-1 + e)^2*(4 + 42*e + 188*e^2 + 
            483*e^3 + 781*e^4 + 758*e^5 + 372*e^6 + 72*e^7)*
           Subscript[B, 14]^V))/(2*e^2*(1 + e)^2*(2 + e)^2*(1 + 2*e)) + 
       (-3*Subscript[B, 14]^V - 3*(-1 + e)^2*Subscript[B, 14]^V + 
         2*(3*Subscript[B, 14]^V + (1 - 2*e)^2*Subscript[B, 14]^V + 
           3*(2 - 9*e + 9*e^2)*Subscript[B, 14]^V))/(2*e^2) + 
       (ALARM*x^3 + (20*Subscript[B, 14]^V - 241*e*Subscript[B, 14]^V + 
           1165*e^2*Subscript[B, 14]^V - 2772*e^3*Subscript[B, 14]^V + 
           3140*e^4*Subscript[B, 14]^V - 1464*e^5*Subscript[B, 14]^V + 
           (-1 + e)^2*(-6 + 49*e - 119*e^2 + 72*e^3)*Subscript[B, 14]^V + 
           2*e*(-1 + 9*e - 26*e^2 + 24*e^3)*Log[x]*
            (2*(-1 + e)^2*Subscript[B, 14]^V + (-3 + 9*e - 6*e^2)*
              Subscript[B, 14]^V))/(2*e^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (x*(20*Subscript[B, 14]^V - 181*e*Subscript[B, 14]^V + 
            426*e^2*Subscript[B, 14]^V + 854*e^3*Subscript[B, 14]^V - 
            5374*e^4*Subscript[B, 14]^V + 6643*e^5*Subscript[B, 14]^V + 
            1520*e^6*Subscript[B, 14]^V - 8396*e^7*Subscript[B, 14]^V + 
            4488*e^8*Subscript[B, 14]^V + (-1 + e)^2*(-6 + 31*e + 26*e^2 - 
              252*e^3 + 44*e^4 + 341*e^5 - 232*e^6 + 192*e^7)*
             Subscript[B, 14]^V - 2*e*(1 - 6*e - 2*e^2 + 60*e^3 - 71*e^4 - 
              54*e^5 + 72*e^6)*Log[x]*(2*(-1 + e)^2*Subscript[B, 14]^V + 
              (-3 + 9*e - 6*e^2)*Subscript[B, 14]^V)))/((-1 + e)*e^2*(1 + e)*
           (-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) - 
         (x^2*(-160*Subscript[B, 14]^V + 1048*e*Subscript[B, 14]^V - 
            20*e^2*Subscript[B, 14]^V - 12476*e^3*Subscript[B, 14]^V + 
            12091*e^4*Subscript[B, 14]^V + 83899*e^5*Subscript[B, 14]^V - 
            158521*e^6*Subscript[B, 14]^V - 16443*e^7*Subscript[B, 14]^V + 
            217554*e^8*Subscript[B, 14]^V - 109452*e^9*Subscript[B, 14]^V - 
            45024*e^10*Subscript[B, 14]^V + 27504*e^11*Subscript[B, 14]^V + 
            (-1 + e)^2*(48 - 128*e - 736*e^2 + 996*e^3 + 4409*e^4 + 305*e^5 - 
              6559*e^6 - 101*e^7 - 7722*e^8 - 1072*e^9 + 1920*e^10)*
             Subscript[B, 14]^V - 2*e*(-8 + 28*e + 126*e^2 - 339*e^3 - 
              963*e^4 + 2115*e^5 + 1049*e^6 - 2236*e^7 - 204*e^8 + 432*e^9)*
             Log[x]*(2*(-1 + e)^2*Subscript[B, 14]^V + (-3 + 9*e - 6*e^2)*
               Subscript[B, 14]^V)))/(2*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*
           (-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)))/x^e + 
       (x*(3*(1 + 7*e + 18*e^2 + 22*e^3 + 12*e^4)*Subscript[B, 14]^V + 
          3*(-1 + e)^2*(1 + 7*e + 18*e^2 + 22*e^3 + 12*e^4)*
           Subscript[B, 14]^V - 2*(3*(1 + 7*e + 18*e^2 + 22*e^3 + 12*e^4)*
             Subscript[B, 14]^V + (1 + e)*((1 - 2*e)^2*(1 + 2*e)^3*
               Subscript[B, 14]^V + 3*(2 + 3*e - 25*e^2 - 30*e^3 + 63*e^4 + 
                27*e^5)*Subscript[B, 14]^V))))/(e^2*(1 + e)^2*(1 + 2*e)) + 
       (ALARM*x^3 + (-3*Subscript[B, 14]^V + 26*e*Subscript[B, 14]^V - 
           105*e^2*Subscript[B, 14]^V + 212*e^3*Subscript[B, 14]^V - 
           92*e^4*Subscript[B, 14]^V + 24*e^5*Subscript[B, 14]^V + 
           (-1 + e)^2*(3 - 22*e + 41*e^2)*Subscript[B, 14]^V - 
           2*e*(1 - 5*e + 6*e^2)*Log[x]*(-((1 - 2*e)^2*(-1 + 3*e)*
               Subscript[B, 14]^V) + (-1 + e)^2*(-1 + 6*e)*Subscript[B, 14]^
               V + 2*(-Subscript[B, 14]^V + 4*e*Subscript[B, 14]^V - 7*e^2*
                Subscript[B, 14]^V + 4*e^3*Subscript[B, 14]^V)))/
          (2*e^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (x*(-3*Subscript[B, 14]^V + 20*e*Subscript[B, 14]^V - 
            47*e^2*Subscript[B, 14]^V - 48*e^3*Subscript[B, 14]^V + 
            496*e^4*Subscript[B, 14]^V - 378*e^5*Subscript[B, 14]^V - 
            42*e^6*Subscript[B, 14]^V - 64*e^7*Subscript[B, 14]^V + 
            224*e^8*Subscript[B, 14]^V - 96*e^9*Subscript[B, 14]^V + 
            (3 - 22*e + 26*e^2 + 136*e^3 - 423*e^4 + 630*e^5 - 866*e^6 + 
              996*e^7 - 624*e^8 + 144*e^9)*Subscript[B, 14]^V - 
            2*e*(1 - 3*e - 8*e^2 + 33*e^3 - 29*e^4 + 6*e^5)*Log[x]*
             (-((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 14]^V) + (-1 + e)^2*(-1 + 
                6*e)*Subscript[B, 14]^V + 2*(-Subscript[B, 14]^V + 
                4*e*Subscript[B, 14]^V - 7*e^2*Subscript[B, 14]^V + 
                4*e^3*Subscript[B, 14]^V))))/((-1 + e)*e^2*(-1 + 2*e)*
           (-1 + 3*e)*(-1 + 4*e)) + 
         (x^2*((-48 + 280*e + 136*e^2 - 3052*e^3 + 4102*e^4 + 1893*e^5 - 
              16954*e^6 + 59872*e^7 - 127616*e^8 + 151527*e^9 - 100436*e^10 + 
              36440*e^11 - 6576*e^12 + 432*e^13)*Subscript[B, 14]^V - 
            (-2 + e)*(24*Subscript[B, 14]^V - 112*e*Subscript[B, 14]^V + 
              100*e^2*Subscript[B, 14]^V + 690*e^3*Subscript[B, 14]^V - 
              973*e^4*Subscript[B, 14]^V - 10277*e^5*Subscript[B, 14]^V + 
              9179*e^6*Subscript[B, 14]^V + 7367*e^7*Subscript[B, 14]^V - 
              7102*e^8*Subscript[B, 14]^V - 7696*e^9*Subscript[B, 14]^V + 
              9816*e^10*Subscript[B, 14]^V - 3264*e^11*Subscript[B, 14]^V + 
              288*e^12*Subscript[B, 14]^V) - 2*(-2 + e)^2*e*
             (-4 + 2*e + 57*e^2 - 11*e^3 - 337*e^4 + 429*e^5 - 148*e^6 + 
              12*e^7)*Log[x]*(-((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 14]^V) + 
              (-1 + e)^2*(-1 + 6*e)*Subscript[B, 14]^V + 
              2*(-Subscript[B, 14]^V + 4*e*Subscript[B, 14]^V - 
                7*e^2*Subscript[B, 14]^V + 4*e^3*Subscript[B, 14]^V))))/
          (4*(-2 + e)^2*(-1 + e)*e^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)))/
        x^(2*e), Subscript[M, 15]^V -> ALARM*x^3 + 
       (3*x^2*(12*Subscript[B, 15]^V + 2*e*Subscript[B, 15]^V - 
          362*e^2*Subscript[B, 15]^V - 207*e^3*Subscript[B, 15]^V + 
          613*e^4*Subscript[B, 15]^V - 322*e^5*Subscript[B, 15]^V - 
          1854*e^6*Subscript[B, 15]^V - 1473*e^7*Subscript[B, 15]^V - 
          459*e^8*Subscript[B, 15]^V - 54*e^9*Subscript[B, 15]^V + 
          (-2 - 3*e + 54*e^2 + 204*e^3 + 337*e^4 + 298*e^5 + 132*e^6 + 
            24*e^7)*Subscript[B, 15]^V + (-1 + e)^2*(-2 - 3*e + 54*e^2 + 
            204*e^3 + 337*e^4 + 298*e^5 + 132*e^6 + 24*e^7)*
           Subscript[B, 15]^V))/(2*e*(1 + e)^3*(2 + e)^2*(1 + 2*e)) + 
       (Subscript[B, 15]^V + (-1 + e)^2*Subscript[B, 15]^V - 
         2*(Subscript[B, 15]^V + 2*(2 - 9*e + 9*e^2)*Subscript[B, 15]^V))/
        (4*e^2) - (3*x*((1 + 5*e + 6*e^2 + 4*e^3)*Subscript[B, 15]^V + 
          (-1 + e)^2*(1 + 5*e + 6*e^2 + 4*e^3)*Subscript[B, 15]^V - 
          2*((1 + 5*e + 6*e^2 + 4*e^3)*Subscript[B, 15]^V + 
            (2 + 3*e - 31*e^2 - 5*e^3 + 45*e^4 + 18*e^5)*Subscript[B, 15]^
              V)))/(2*e*(1 + e)^2*(1 + 2*e)) + 
       (ALARM*x^3 + (-14*Subscript[B, 15]^V + 169*e*Subscript[B, 15]^V - 
           835*e^2*Subscript[B, 15]^V + 2052*e^3*Subscript[B, 15]^V - 
           2396*e^4*Subscript[B, 15]^V + 1176*e^5*Subscript[B, 15]^V + 
           (-1 + e)^2*(-2 + 23*e - 89*e^2 + 120*e^3)*Subscript[B, 15]^V - 
           4*e*(-1 + 9*e - 26*e^2 + 24*e^3)*Log[x]*
            ((-1 + e)^2*Subscript[B, 15]^V + (-1 + 3*e - 2*e^2)*
              Subscript[B, 15]^V))/(4*e^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (x*(-26*Subscript[B, 15]^V + 284*e*Subscript[B, 15]^V - 
            1120*e^2*Subscript[B, 15]^V + 1246*e^3*Subscript[B, 15]^V + 
            2959*e^4*Subscript[B, 15]^V - 7121*e^5*Subscript[B, 15]^V + 
            2155*e^6*Subscript[B, 15]^V + 5303*e^7*Subscript[B, 15]^V - 
            3488*e^8*Subscript[B, 15]^V - 192*e^9*Subscript[B, 15]^V + 
            4*e*(2 - 15*e + 23*e^2 + 45*e^3 - 97*e^4 - 30*e^5 + 72*e^6)*
             Log[x]*((-1 + e)^2*Subscript[B, 15]^V + (-1 + 3*e - 2*e^2)*
               Subscript[B, 15]^V)))/(2*(-1 + e)*e*(1 + e)^2*(-1 + 2*e)*
           (-1 + 3*e)*(-1 + 4*e)) + (x^2*(208*Subscript[B, 15]^V - 
            2976*e*Subscript[B, 15]^V + 16132*e^2*Subscript[B, 15]^V - 
            33532*e^3*Subscript[B, 15]^V - 27764*e^4*Subscript[B, 15]^V + 
            222212*e^5*Subscript[B, 15]^V - 203191*e^6*Subscript[B, 15]^V - 
            210686*e^7*Subscript[B, 15]^V + 347338*e^8*Subscript[B, 15]^V + 
            43184*e^9*Subscript[B, 15]^V - 167411*e^10*Subscript[B, 15]^V - 
            8602*e^11*Subscript[B, 15]^V + 23168*e^12*Subscript[B, 15]^V + 
            1920*e^13*Subscript[B, 15]^V - 4*e*(16 - 188*e + 628*e^2 + 
              111*e^3 - 3366*e^4 + 2172*e^5 + 5090*e^6 - 2611*e^7 - 
              2800*e^8 + 516*e^9 + 432*e^10)*Log[x]*
             ((-1 + e)^2*Subscript[B, 15]^V + (-1 + 3*e - 2*e^2)*Subscript[B, 
                 15]^V)))/(4*(-2 + e)*(-1 + e)*e*(1 + e)^2*(2 + e)^2*
           (-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)))/x^e + 
       (ALARM*x^3 - (-9*Subscript[B, 15]^V + 100*e*Subscript[B, 15]^V - 
           459*e^2*Subscript[B, 15]^V + 1034*e^3*Subscript[B, 15]^V - 
           1020*e^4*Subscript[B, 15]^V + 432*e^5*Subscript[B, 15]^V - 
           2*(1 - 2*e)^2*(-2 + 16*e - 39*e^2 + 27*e^3)*Subscript[B, 15]^V + 
           (-1 + e)^2*(-3 + 32*e - 115*e^2 + 144*e^3)*Subscript[B, 15]^V)/
          (4*e^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) - 
         (x*(-11*Subscript[B, 15]^V + 118*e*Subscript[B, 15]^V - 
            593*e^2*Subscript[B, 15]^V + 1580*e^3*Subscript[B, 15]^V - 
            1928*e^4*Subscript[B, 15]^V + 1296*e^5*Subscript[B, 15]^V - 
            448*e^6*Subscript[B, 15]^V + 48*e^7*Subscript[B, 15]^V - 
            (3 - 52*e + 328*e^2 - 968*e^3 + 1361*e^4 - 840*e^5 + 96*e^6 + 
              72*e^7)*Subscript[B, 15]^V + 2*e*(-1 + 6*e - 11*e^2 + 6*e^3)*
             Log[x]*(-((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 15]^V) + 
              (-2 + 13*e - 17*e^2 + 6*e^3)*Subscript[B, 15]^V + 
              2*(-Subscript[B, 15]^V + 4*e*Subscript[B, 15]^V - 
                7*e^2*Subscript[B, 15]^V + 4*e^3*Subscript[B, 15]^V))))/
          (2*(-1 + e)*e*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (x^2*((12 - 222*e + 1968*e^2 - 9738*e^3 + 26947*e^4 - 39266*e^5 + 
              23584*e^6 + 9148*e^7 - 23219*e^8 + 14158*e^9 - 3732*e^10 + 
              360*e^11)*Subscript[B, 15]^V - 2*e*(2 - 13*e + 28*e^2 - 
              23*e^3 + 6*e^4)*Log[x]*((4 - 69*e + 341*e^2 - 553*e^3 + 
                381*e^4 - 116*e^5 + 12*e^6)*Subscript[B, 15]^V - 
              (-2 + 23*e - 15*e^2 + 2*e^3)*((1 - 2*e)^2*(-1 + 3*e)*
                 Subscript[B, 15]^V - 2*(-Subscript[B, 15]^V + 
                  4*e*Subscript[B, 15]^V - 7*e^2*Subscript[B, 15]^V + 
                  4*e^3*Subscript[B, 15]^V))) - (-2 + e)*
             ((1 - 2*e)^2*(-20 + 296*e - 1608*e^2 + 3973*e^3 - 4249*e^4 + 
                783*e^5 + 1893*e^6 - 1176*e^7 + 180*e^8)*Subscript[B, 15]^V - 
              2*((-3 + 27*e - 96*e^2 + 271*e^3 - 709*e^4 + 872*e^5 - 272*e^6)*
                 Subscript[B, 15]^V + (2 - 20*e + 28*e^2 + 390*e^3 - 
                  1432*e^4 + 800*e^5 - 128*e^6)*Subscript[B, 15]^V + 
                (-1 + 3*e)*(20*Subscript[B, 15]^V - 298*e*Subscript[B, 15]^
                    V + 1672*e^2*Subscript[B, 15]^V - 4722*e^3*
                   Subscript[B, 15]^V + 7131*e^4*Subscript[B, 15]^V - 
                  5306*e^5*Subscript[B, 15]^V + 887*e^6*Subscript[B, 15]^V + 
                  1156*e^7*Subscript[B, 15]^V - 620*e^8*Subscript[B, 15]^V + 
                  80*e^9*Subscript[B, 15]^V)))))/(4*(-2 + e)^2*(-1 + e)*e*
           (-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)))/x^(2*e), 
     Subscript[M, 16]^V -> ALARM*x^3 + ALARM*x^(1 - 2*e) + 
       ((-1 + 2*e)*Subscript[B, 16]^V)/e - 
       (2*(1 - 4*e + 8*e^3)*x*Subscript[B, 16]^V)/(e*(1 + e)) + 
       (4*(-1 + 7*e - 8*e^2 - 20*e^3 + 24*e^4 + 16*e^5)*x^2*
         Subscript[B, 16]^V)/(e*(1 + e)*(2 + e)) + 
       (ALARM*x^3 + Subscript[B, 16]^V + (-2 + e^(-1))*Subscript[B, 16]^V - 
         (-1 + e)*Log[x]*Subscript[B, 16]^V + 
         (2*x*(-((-1 + 2*e + e^2)*Subscript[B, 16]^V) + e*(1 - 4*e + 3*e^2)*
             Log[x]*Subscript[B, 16]^V + (-1 + 3*e)*
             (-(e*Subscript[B, 16]^V) + (-1 + 2*e)*Subscript[B, 16]^V)))/e + 
         (x^2*((-4 + 24*e - 5*e^2 - 74*e^3 + 7*e^4 + 12*e^5)*
             Subscript[B, 16]^V - e*(4 - 28*e + 45*e^2 + 10*e^3 - 49*e^4 + 
              18*e^5)*Log[x]*Subscript[B, 16]^V - (-4 + 24*e - 21*e^2 - 
              31*e^3 + 18*e^4)*(-(e*Subscript[B, 16]^V) + (-1 + 2*e)*
               Subscript[B, 16]^V)))/((-2 + e)*e*(1 + e)))/x^e, 
     Subscript[M, 17]^V -> ALARM*x^3 + (37*Subscript[B, 17]^V - 
         442*e*Subscript[B, 17]^V + 2123*e^2*Subscript[B, 17]^V - 
         5052*e^3*Subscript[B, 17]^V + 5816*e^4*Subscript[B, 17]^V - 
         2688*e^5*Subscript[B, 17]^V + (-1 + e)^2*(-7 + 52*e - 115*e^2 + 
           60*e^3)*Subscript[B, 17]^V)/(2*e^2*(-1 + 2*e)*(-1 + 3*e)*
         (-1 + 4*e)) + (3*(1 + 3*e)*x^2*(-20*Subscript[B, 17]^V - 
          14*e*Subscript[B, 17]^V - 410*e^2*Subscript[B, 17]^V - 
          411*e^3*Subscript[B, 17]^V + 198*e^4*Subscript[B, 17]^V + 
          261*e^5*Subscript[B, 17]^V + 54*e^6*Subscript[B, 17]^V + 
          (6 + 53*e + 122*e^2 + 92*e^3 + 24*e^4)*Subscript[B, 17]^V + 
          (-1 + e)^2*(6 + 53*e + 122*e^2 + 92*e^3 + 24*e^4)*
           Subscript[B, 17]^V))/((1 + e)^2*(2 + e)^2*(1 + 2*e)) - 
       (6*(1 + 3*e)*x*((1 + 2*e)*Subscript[B, 17]^V + (-1 + e)^2*(1 + 2*e)*
           Subscript[B, 17]^V - 2*((1 + 2*e)*Subscript[B, 17]^V + 
            (-2 + 7*e - 9*e^3)*Subscript[B, 17]^V)))/((1 + e)^2*(1 + 2*e)) + 
       (ALARM*x^3 + (-18*Subscript[B, 17]^V + 217*e*Subscript[B, 17]^V - 
           1055*e^2*Subscript[B, 17]^V + 2532*e^3*Subscript[B, 17]^V - 
           2892*e^4*Subscript[B, 17]^V + 1368*e^5*Subscript[B, 17]^V - 
           (-1 + e)^2*(-6 + 49*e - 119*e^2 + 72*e^3)*Subscript[B, 17]^V - 
           4*e*(-1 + 9*e - 26*e^2 + 24*e^3)*Log[x]*
            ((-1 + e)^2*Subscript[B, 17]^V + (-1 + 3*e - 2*e^2)*
              Subscript[B, 17]^V))/(e^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (2*x*(-44*Subscript[B, 17]^V + 541*e*Subscript[B, 17]^V - 
            2677*e^2*Subscript[B, 17]^V + 6247*e^3*Subscript[B, 17]^V - 
            5251*e^4*Subscript[B, 17]^V - 3212*e^5*Subscript[B, 17]^V + 
            8692*e^6*Subscript[B, 17]^V - 4296*e^7*Subscript[B, 17]^V - 
            (-1 + e)^2*(-2 + 19*e - 67*e^2 + 93*e^3 + 45*e^4 - 424*e^5 + 
              192*e^6)*Subscript[B, 17]^V + 12*e*(1 - 9*e + 25*e^2 - 15*e^3 - 
              26*e^4 + 24*e^5)*Log[x]*((-1 + e)^2*Subscript[B, 17]^V + 
              (-1 + 3*e - 2*e^2)*Subscript[B, 17]^V)))/((-1 + e)^2*(1 + e)*
           (-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (x^2*(64*Subscript[B, 17]^V - 1840*e*Subscript[B, 17]^V + 
            16650*e^2*Subscript[B, 17]^V - 70819*e^3*Subscript[B, 17]^V + 
            145433*e^4*Subscript[B, 17]^V - 89131*e^5*Subscript[B, 17]^V - 
            138503*e^6*Subscript[B, 17]^V + 245454*e^7*Subscript[B, 17]^V - 
            80812*e^8*Subscript[B, 17]^V - 53424*e^9*Subscript[B, 17]^V + 
            26928*e^10*Subscript[B, 17]^V + (-1 + e)^2*(-56 + 260*e + 
              658*e^2 - 3865*e^3 + 1119*e^4 + 5087*e^5 + 9719*e^6 - 
              9738*e^7 - 3376*e^8 + 1920*e^9)*Subscript[B, 17]^V - 
            4*e*(4 - 108*e + 747*e^2 - 1833*e^3 + 789*e^4 + 2433*e^5 - 
              1972*e^6 - 492*e^7 + 432*e^8)*Log[x]*
             ((-1 + e)^2*Subscript[B, 17]^V + (-1 + 3*e - 2*e^2)*Subscript[B, 
                 17]^V)))/((-2 + e)^2*(-1 + e)*(1 + e)*(2 + e)*(-1 + 2*e)*
           (-1 + 3*e)*(-1 + 4*e)))/x^e + 
       (ALARM*x^3 + (-Subscript[B, 17]^V + 8*e*Subscript[B, 17]^V - 
           15*e^2*Subscript[B, 17]^V + 6*e^3*Subscript[B, 17]^V - 
           84*e^4*Subscript[B, 17]^V + (-1 + e)^2*(-5 + 46*e - 123*e^2 + 
             84*e^3)*Subscript[B, 17]^V + 2*e*(1 - 5*e + 6*e^2)*Log[x]*
            ((-1 + e)^2*(-3 + 16*e)*Subscript[B, 17]^V - 
             2*((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 17]^V - 2*
                (-Subscript[B, 17]^V + 4*e*Subscript[B, 17]^V - 
                 7*e^2*Subscript[B, 17]^V + 4*e^3*Subscript[B, 17]^V))))/
          (2*e^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (2*x*(3*Subscript[B, 17]^V - 8*e*Subscript[B, 17]^V - 
            9*e^2*Subscript[B, 17]^V + 122*e^3*Subscript[B, 17]^V - 
            694*e^4*Subscript[B, 17]^V + 700*e^5*Subscript[B, 17]^V + 
            80*e^6*Subscript[B, 17]^V - 448*e^7*Subscript[B, 17]^V + 
            192*e^8*Subscript[B, 17]^V + (-5 + 62*e - 312*e^2 + 852*e^3 - 
              1567*e^4 + 2194*e^5 - 2184*e^6 + 1248*e^7 - 288*e^8)*
             Subscript[B, 17]^V + 2*e*(-1 + 6*e - 11*e^2 + 6*e^3)*Log[x]*
             ((8 - 59*e + 103*e^2 - 64*e^3 + 12*e^4)*Subscript[B, 17]^V - 
              (-5 + 2*e)*((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 17]^V - 
                2*(-Subscript[B, 17]^V + 4*e*Subscript[B, 17]^V - 
                  7*e^2*Subscript[B, 17]^V + 4*e^3*Subscript[B, 17]^V)))))/
          ((1 - 2*e)^2*(-1 + e)*(-1 + 3*e)*(-1 + 4*e)) + 
         (x^2*((-20 + 270*e - 1392*e^2 + 3991*e^3 - 11653*e^4 + 42696*e^5 - 
              112090*e^6 + 179451*e^7 - 174957*e^8 + 103112*e^9 - 
              35264*e^10 + 6288*e^11 - 432*e^12)*Subscript[B, 17]^V + 
            2*e*(2 - 13*e + 28*e^2 - 23*e^3 + 6*e^4)*Log[x]*
             ((-4 + 127*e - 824*e^2 + 1710*e^3 - 1612*e^4 + 755*e^5 - 
                164*e^6 + 12*e^7)*Subscript[B, 17]^V - (2 - 61*e + 68*e^2 - 
                23*e^3 + 2*e^4)*((1 - 2*e)^2*(-1 + 3*e)*Subscript[B, 17]^V - 
                2*(-Subscript[B, 17]^V + 4*e*Subscript[B, 17]^V - 
                  7*e^2*Subscript[B, 17]^V + 4*e^3*Subscript[B, 17]^V))) + 
            (-2 + e)*((1 - 2*e)^2*(4 - 122*e + 879*e^2 - 2284*e^3 + 952*e^4 + 
                5720*e^5 - 10871*e^6 + 7774*e^7 - 2316*e^8 + 216*e^9)*
               Subscript[B, 17]^V - 2*((-3 + 88*e - 694*e^2 + 2224*e^3 - 
                  3043*e^4 + 1624*e^5 - 304*e^6)*Subscript[B, 17]^V + 
                2*(1 - 29*e + 233*e^2 - 941*e^3 + 1928*e^4 - 1232*e^5 + 
                  256*e^6)*Subscript[B, 17]^V + (-1 + 3*e)*
                 (-4*Subscript[B, 17]^V + 116*e*Subscript[B, 17]^V - 
                  719*e^2*Subscript[B, 17]^V + 1589*e^3*Subscript[B, 17]^V - 
                  259*e^4*Subscript[B, 17]^V - 4993*e^5*Subscript[B, 17]^V + 
                  10106*e^6*Subscript[B, 17]^V - 9536*e^7*Subscript[B, 17]^
                    V + 4748*e^8*Subscript[B, 17]^V - 1144*e^9*
                   Subscript[B, 17]^V + 96*e^10*Subscript[B, 17]^V)))))/
          (2*(-2 + e)^2*(-1 + e)^2*(-1 + 2*e)*(-1 + 3*e)*(-1 + 4*e)))/x^(2*e)}
 

